Symbolic integration of a product of two spherical bessel functions with an additional exponential and polynomial factor

We present a mathematica package that performs the symbolic calculation of integrals of the form \int^{\infty}_0 e^{-x/u} x^n j_{\nu} (x) j_{\mu} (x) dx where $j_{\nu} (x)$ and $j_{\mu} (x)$ denote spherical Bessel functions of integer orders, with $\nu \ge 0$ and $\mu \ge 0$. With the real parameter $u>0$ and the integer $n$, convergence of the integral requires that $n+\nu +\mu \ge 0$. The package provides analytical result for the integral in its most simplified form. The novel symbolic method employed enables the calculation of a large number of integrals of the above form in a fraction of the time required for conventional numerical and Mathematica based brute-force methods. We test the accuracy of such analytical expressions by comparing the results with their numerical counterparts.

==> SymbBesselJInteg.m <==
(* ::Package:: *)

(* ::Text:: *)
(*Note*)
(**)


(* ::Text:: *)
(**)
(*The definition of the Ifc  functions reads :*)
(**)
(*	Ifc (u, n,\[Mu], \[Upsilon]) =\!\( *)
(*\*SubsuperscriptBox[\(\[Integral]\), \(0\), \(\[Infinity]\)]\ \( *)
(*\*SuperscriptBox[\(E\), \(\(-\ x\)/u\)]\ \ \ *)
(*\*SuperscriptBox[\(x\), \(\(n\)\(\ \)\)]\ \ \ *)
(*\*SubscriptBox[\(j\), \(\[Mu]\)]\ \((x)\)\ \ \ *)
(*\*SubscriptBox[\(j\), \(\[Upsilon]\)]\ \((x)\)\ \ \ \ \[DifferentialD]x\)\)*)
(*where:*)
(*	n + \[Upsilon] + \[Mu] >= 0*)


(* ::Text:: *)
(**)
(*The basic approach used in this work is:*)
(**)
(*1.  \!\( *)
(*\*SubsuperscriptBox[\(\[Integral]\), \(0\), \(\[Infinity]\)]\ \( *)
(*\*SuperscriptBox[\(E\), \(\(-\ x\)/u\)]\ *)
(*SuperscriptBox[\(x\), \(\(n\)\(\ \)\)] \( *)
(*SubscriptBox[\(j\), \(\[Mu]\)](x)\)\ \( *)
(*SubscriptBox[\(j\), \(\[Upsilon]\)](x)\)\ \[DifferentialD]x\)\) = lim y->Infinity  \!\( *)
(*\*SubsuperscriptBox[\(\[Integral]\), \(0\), \(y\)]\ \( *)
(*SuperscriptBox[\(E\), \(\(-\ x\)/u\)] *)
(*SuperscriptBox[\(x\), \(\(n\)\(\ \)\)] \( *)
(*SubscriptBox[\(j\), \(\[Mu]\)](x)\)\ \( *)
(*SubscriptBox[\(j\), \(\[Upsilon]\)](x)\) \[DifferentialD]x\)\)  *)
(**)
(*2. Split the resulting expression into those independent of "y" and those which depend on "y"*)
(**)
(*3. For the y-indepedent piece, taking the limit y->Infinity is trivial.	*)
(*4. For the y-dependent case, before taking the limit to infinity, we make use of the following conjecture*)
(**)
(*	4.1. Mathematica always expresses the y-dependent piece in terms of pure exponential E^something  and ExpIntegralEi   *)
(*	     function. Hence we split the resulting expression into those that are of the form E^something or ExpIntegralEi. *)
(*	     This means, the method fails to work if there are terms in the y-dependent piece which do not contain either of the two 	 	 or contain both. So this has to be checked at each stage.*)
(*	     *)
(*	4.2. Limit of the E^something part is 0. This is actually not a conjecture, but happens to be the case (as explicitely 	  *)
(*	     calculated by the system/Mathematica)*)
(*	     *)
(*	4.3. For the pieces that contain ExpIntegeralEi function, they satisfy the following conjectures *)
(*			*)
(*			4.3.3. Contain only terms like ExpIntegralEi[-(y/u)], ExpIntegralEi[(-2 I-1/u) y] , ExpIntegralEi[(2 I-1/u) y]  *)
(*			*)
(*			4.3.3. These three ExpIntegrals occur with  definite relations among their coefficients (call them *)
(*			 	   coef1,coef2,coef3)...*)
(*				*)
(*				4.3.3.1. Re[coef1]+Re[coef2]+Re[coef3] == 0*)
(*				4.3.3.1. Re[coef2] == Re[coef3]*)
(*				4.3.3.1. Im[coef1]== 0*)
(*				4.3.3.1. Im[coef2] == -Im[coef3]*)
(*			*)
(**)
(*        The important point about this set of conjectures is that they can be verified at each stage of the calculation and if and when a case arises that they do not hold, the calculation is interrupted. All this means, to calculate the limit as y -> Infinity of the ExpIntegralEi terms, we just need to calculate two limits. These are given below. Note that  for  Mathematica it is this special combination of the ExpIntegralEi function that enables it to evaluate the limits properly. For instance, it fails to calculate limits of some other combination/individual ExpIntegralEi.				*)
(*				*)
(*			*)


(* ::Text:: *)
(*In the following, we do the following steps.*)
(**)
(*1. Making use of the conjecute calculate the required integral analytically. Of course, at each stage of the calculatuion,           *)
(*   we should make sure that the conjectures hold. If any is violated, call Abort[] with the proper error message.*)
(**)
(*2. If it finishes with no error, compare the analytical outputs from (1) with the NIntegrate/Numerical calculation.*)
(*   If any error, print the proper error message and call Abort[].*)
(*   *)
(*3. If both (1) and (2) finish with no error,  peform the automatic conversion/simplification of the various log expressions to *)
(*   obtain the most simplified expression.*)
(*   *)
(*4. In the end, compare the simplified expression from the previous step to the numerical one.*)
(*			  *)


BeginPackage["SymbBesselJInteg`"]


ParseCalcIInt::usage = "ParseCalcIInt[u,n,\[Mu], \[Upsilon]]- returns the unsimplified integral. The meaning of the variables is as follows
u - the basic variable of the number. It should not be a number. Use Clear[u] before calling this function. The actual symbol can be
	given any name as long as it is cleared.
n - the power of the polynomial prefactor.
\[Mu], \[Upsilon] - the orders of the two spherical bessel functions.
.";

CheckAnalyNumer::usage = "CheckAnalyNumer[u,n,\[Mu], \[Upsilon],uList,Iint] - tests the accuracy of the symbolic integration against the analytical.
The meaning of the first four variables is the same as the ones in ParseCalcIInt. 
uList - a list containing numerical values of u
Iint  - the symbolic output of ParseCalcIInt.";

Simplifier::usage = "Simplifier[u_,Iint_] - simplifies the output of ParseCalcIInt. The variables are
u - the basic variable of the problem. See the explanation given in ParseCalcIInt
Iint - the output from ParseCalcIInt.";




Begin["`Private`"]




ParseCalcIInt[u_,n_,\[Mu]_, \[Upsilon]_]:=Module[{y,Iint,Fint},
Print["----started integ","  n=",n," \[Mu]=  ",\[Mu]," \[Upsilon]= ", \[Upsilon]];
Fint=0;
dependentony=0;
independentofy=0;
usedtime=Timing[If[(n + \[Mu] +\[Upsilon] < 0),Fint="DIVERGES",
{
(*integrate up to y*)
Fint=Expand[Integrate[ Exp[-x/u ]   x^(n) SphericalBesselJ[\[Mu],x]SphericalBesselJ[\[Upsilon],x] ,{x,0,y},Assumptions->{Im[u]==0,u>0}]];


(*calculate the basic limits --- see the paper manuscript for theoretical details *)
Lim1=Limit[ ExpIntegralEi[(-2 I-1/u) y] + ExpIntegralEi[(2 I-1/u) y] -2 ExpIntegralEi[-(y/u)],y->Infinity,Assumptions->{Im[u]==0,u>0}];

Lim2=Limit[ ExpIntegralEi[(-2 I-1/u) y] - ExpIntegralEi[(2 I-1/u) y] +0  ExpIntegralEi[-(y/u)],y->Infinity,Assumptions->{Im[u]==0,u>0}];
(*end of the basic limit calculation*)

termlength=0;
If[Head[Fint]==Times,termlength=1];
If[termlength!=1,termlength=Length[Fint]];


For[i=1, i<=termlength,i+=1,
{
If[termlength>1,term=Fint[[i]],term=Fint];
If[Length[Position[term,y]]>0,dependentony+=term,independentofy+=term];
}];
(*treate the dependent piece now *)
dependentonywithe=0;
dependentonywithExpI=0;

termlength=0;
If[Head[dependentony]==Times,termlength=1];
If[termlength!=1,termlength=Length[dependentony]];
For[i=1, i<=termlength,i+=1,
{
If[termlength>1,term=dependentony[[i]],term=dependentony];
If[Length[Position[term,E]]>0,dependentonywithe+=term,dependentonywithExpI+=term];
}];
(*check the conjucture that only e^ and ExpInteg occur in the dependent piece!*)
check1=dependentony-(dependentonywithe+dependentonywithExpI);
If[check1!=0,{Print["Error!..conjucture that only e^ and Exp occur is not satisfied";Print[" Fint=",Fint];Abort[]]}
  ];

Print["passed check1"];

(*check the limit of the e^ part is 0*)

check2=Limit[dependentonywithe,y->Infinity,Assumptions->{Im[u]==0,u==1}];(*This part should have been u >0  but in some cases e.g. n=3, nu=gamma=2, Mathematica gets stuck even though a well defined limit exists*)
If[check2!=0,{Print["Error!..limit of e^ part of the dependent is not 0!";Print[" Fint=",Fint];Abort[]]}
  ];
Print["passed check2"];


(*obtain the coefficients*)
dependentonywithExpI=FullSimplify[dependentonywithExpI];
coef1=Coefficient[Expand[dependentonywithExpI],ExpIntegralEi[-(y/u)]];
coef2=Coefficient[Expand[dependentonywithExpI], ExpIntegralEi[(-2 I-1/u) y]];
coef3=Coefficient[Expand[dependentonywithExpI], ExpIntegralEi[(2 I-1/u) y]];
(*verify that indeed only these three terms with various coeffs occur*)

check3=dependentonywithExpI-(coef1*ExpIntegralEi[-(y/u)]  + coef2*ExpIntegralEi[(-2 I-1/u) y]+ coef3* ExpIntegralEi[(2 I-1/u) y]);
If[check3!=0,{Print["Error!..not only these three factors ...something else also in dependentonywithExpI!";Print[" Fint=",Fint];Abort[]]}
  ];
Print["passed check3"];

(*Now check the conjucture that specifies the relationship between the real and imaginary components of these three coefficients*)
realcoef1=Simplify[Re[Expand[coef1]],Assumptions->{Im[u],u>0}];
imagcoef1=Simplify[Im[Expand[coef1]],Assumptions->{Im[u],u>0}];

realcoef2=Simplify[Re[Expand[coef2]],Assumptions->{Im[u],u>0}];
imagcoef2=Simplify[Im[Expand[coef2]],Assumptions->{Im[u],u>0}];

realcoef3=Simplify[Re[Expand[coef3]],Assumptions->{Im[u],u>0}];
imagcoef3=Simplify[Im[Expand[coef3]],Assumptions->{Im[u],u>0}];

check4=imagcoef1;
check5=realcoef1 + realcoef2 + realcoef3;
check6=realcoef2-realcoef3;
check7=imagcoef2+imagcoef3;

If[check4!=0,{Print["Error!.imag of coef1 not zero!!";Print[" Fint=",Fint];Abort[]]}
  ];
Print["passed check4"];
If[check5!=0,{Print["Error!.sum of realcoefs not zero !!";Print[" Fint=",Fint];Abort[]]}
  ];
Print["passed check5"];
If[check6!=0,{Print["Error!.realcoef2 and realcoef3 not equal!!";Print[" Fint=",Fint];Abort[]]}
  ];
Print["passed check6"];
If[check7!=0,{Print["Error!.imagcoef2 and imagcoef3 not equal in mag and opposite in sign!!";Print[" Fint=",Fint];Abort[]]}
  ];
Print["passed check7"];

Iint=independentofy +realcoef1* Lim1  + I*imagcoef2*Lim2;

}
]];
Print["---Stage 1- Finished Calculation of Iint - not simplified yet!...The input values for the variables are","  n=",n," \[Mu]=  ",\[Mu]," \[Upsilon]= ", \[Upsilon]," and the used time=",usedtime[[1]]];
Return[Iint];
];


CheckAnalyNumer[u_,n_,\[Mu]_, \[Upsilon]_,uList_,Iint_]:=Module[{},
resAnaly ={};
resNumer ={};
result ={};
For[i=1,i<=Length[uList],i+=1,
{
tempu=uList[[i]];
Quiet[tempintegnumerical=NIntegrate[ Exp[-x/tempu ]   x^(n) SphericalBesselJ[\[Mu],x]SphericalBesselJ[\[Upsilon],x] ,{x,0,1000*tempu},PrecisionGoal->10]];
tempintegnumericalreal=Re[tempintegnumerical];
tempintegnumericalimag=Im[tempintegnumerical];

tempintegfromIint=N[Iint/.u->tempu];
tempintegfromIintreal=Re[tempintegfromIint];
tempintegfromIintimag=Im[tempintegfromIint];

AppendTo[resAnaly,{tempu,tempintegfromIintreal,tempintegfromIintimag}];
AppendTo[resNumer,{tempu,tempintegnumericalreal,tempintegnumericalimag}];


}];
Print["----finished checking integ ...result returned in the list of lists"];
AppendTo[result, resAnaly];
AppendTo[result, resNumer];
Return[result];];





Simplifier[u_,Iint_]:=Module[{},
testexpre=Expand[Iint];
testexpreres=0;
nolog=0;
fromwithlog=0;

(*to take care of the single term case...a weird code but can be understood once one goes into expression trees.*)
lengthexpre=0;
If[Head[testexpre]==Times,lengthexpre=1];
If[lengthexpre!=1,lengthexpre=Length[testexpre]];
(*Print[lengthexpre];*)
termcounter=0;
For[i=1,i<=lengthexpre,i+=1,
{
termcounter+=1;
If[lengthexpre>1,term=testexpre[[i]],term=testexpre];

templs=Position[term,Log];


If[  Length[templs]==0  ,   { testexpreres+=term;nolog+=term}(*in addition collect the log-less terms*),
{
(*identify whatever coeffient and log you have you have*)
numer=Numerator[term];
denom=Denominator[term];
(*check no log in denom*)
templs2=Position[denom,Log];
If[Length[templs2]>=1,{Print["Error ! A log in the denom! Not yet ready to handle such cases"];Abort[];}];

len=Length[numer];
tempcoef=1/denom;

loglocationcounter=0;
lengthnumer=0;
If[Length[numer]==1,lengthnumer=1];
If[lengthnumer==0,lengthnumer=Length[numer]];
For[ii=1,ii<=lengthnumer,ii+=1,
{
If[lengthnumer==1,tempele=numer,tempele=numer[[ii]]];
templs2=Position[tempele,Log];
(*Print[tempele,"  ",templs2];*)
If[Length[templs2]==0,tempcoef*=tempele,{loglocation=ii;loglocationcounter+=1;If[loglocationcounter>1,{Print["Not ready to handle a product of logs! in the numer"];Print[tempele,"  ",numer,"   ",denom];Abort[];}];}];
}];
If[loglocationcounter<=0 || loglocationcounter>Length[numer],{Print[" numer=",numer,"  denom=",denom," loglocationcounter=",loglocationcounter," length of numer=",Length[numer],"   either log not found or wrong position calculation!"];Abort[];}];
If[lengthnumer==1,templog=numer,templog=numer[[loglocation]]];
(*take out the argument from the log and manipulate*)
temparg=Extract[templog,1];
temparg=Together[temparg];
tempargnumer=Numerator[temparg];
tempargdenom=Denominator[temparg];
(*Print[temparg];*)
(*convert numerator and denominator into the three chosen forms!*)
testargnumer1=Simplify[tempargnumer/(I 2 u + 1)];
testargnumer2=Simplify[tempargnumer/(I 2 u -1)];
testargnumer3=Simplify[tempargnumer/(u)];

testargdenom1=Simplify[tempargdenom/(I 2 u + 1)];
testargdenom2=Simplify[tempargdenom/(I 2 u -1)];
testargdenom3=Simplify[tempargdenom/(u)];
(*Print[term,"  ",i,"  " ,tempcoef,"  ",templog,"  ",temparg,"  ",tempargnumer,"  ",tempargdenom];*)

Clear[logfromnumer ,logfromdenom]; 

If[NumberQ[testargnumer1],
{
(*Print["enters here n1?"];*)
If[Im[testargnumer1]==0 && testargnumer1<0,logfromnumer=-Log[testargnumer1]+Log[I 2 u + 1]]; 
If[Im[testargnumer1]==0 && testargnumer1>0,logfromnumer=   Log[testargnumer1]+Log[I 2 u + 1]]; 
If[Im[testargnumer1]!=0 ,logfromnumer=Log[testargnumer1]+Log[I 2 u + 1]]; 
},
{
If[NumberQ[testargnumer2],
{
(*Print["enters here n2?"];*)
If[Im[testargnumer2]==0 && testargnumer2<0,logfromnumer=-Log[testargnumer2]+Log[I 2 u - 1]]; 
If[Im[testargnumer2]==0 && testargnumer2>0,logfromnumer=  Log[testargnumer2]+Log[I 2 u - 1]]; 
If[Im[testargnumer2]!=0 ,logfromnumer=Log[testargnumer2]+Log[I 2 u - 1]]; 
},
{
If[NumberQ[testargnumer3],
{
(*Print["enters here n3?"];*)
If[Im[testargnumer3]==0 && testargnumer3<0,logfromnumer=   Log[testargnumer3]+Log[u]]; 
If[Im[testargnumer3]==0 && testargnumer3>0,logfromnumer=   Log[testargnumer3]+Log[u]]; 
If[Im[testargnumer3]!=0 ,logfromnumer=Log[testargnumer3]+Log[u]]; 
},
{
If[NumberQ[tempargnumer],
{
logfromnumer=Log[tempargnumer]
},
{
Print["unexpected error in the numerator"];Print["The log expression reads=",templog," the argument being looked at =",temparg, "  and the numer of the arg =",tempargnumer];Abort[];
}];
}];
}];
}];


If[NumberQ[testargdenom1],
{
(*Print["enters here d1?"];*)
If[Im[testargdenom1]==0&&testargdenom1<0,logfromdenom=-Log[testargdenom1]+Log[I 2 u+1]];
If[Im[testargdenom1]==0&&testargdenom1>0,logfromdenom=   Log[testargdenom1]+Log[I 2 u+1]];
If[Im[testargdenom1]!= 0,logfromdenom=Log[testargdenom1]+Log[I 2 u+1]];
},
{
If[NumberQ[testargdenom2],
{
(*Print["enters here d2?"];*)
If[Im[testargdenom2]==0&&testargdenom2<0,logfromdenom=-Log[testargdenom2]+Log[I 2 u-1]];
If[Im[testargdenom2]==0&&testargdenom2>0,logfromdenom=   Log[testargdenom2]+Log[I 2 u-1]];
If[Im[testargdenom2]!= 0,logfromdenom=Log[testargdenom2]+Log[I 2 u-1]];
},
{
If[NumberQ[testargdenom3],
{
(*Print["enters here d3?"];*)
If[Im[testargdenom3]==0&&testargdenom3<0,logfromdenom=   -Log[testargdenom3]+Log[u]];
If[Im[testargdenom3]==0&&testargdenom3>0,logfromdenom=   Log[testargdenom3]+Log[u]];
If[Im[testargdenom3]!=0,logfromdenom=Log[testargdenom3]+Log[u]];
},
{
If[NumberQ[tempargdenom],{logfromdenom=Log[tempargdenom]
},
{
Print["unexpected error in the denominator"];
Print["The log expression reads=",templog," the argument being looked at =",temparg,"  and the denom of the arg =",tempargdenom];Abort[];
}];
}];
}];
}];

                 tempconstructed=tempcoef*(logfromnumer -logfromdenom);
fromwithlog+=tempconstructed;
testexpreres+=tempconstructed;
}]  }];
testexpreres=Expand[testexpreres];
coef1=Coefficient[testexpreres,Log[I 2 u+1]];
coef2=Coefficient[testexpreres,Log[I 2 u-1]];
coef3=Coefficient[testexpreres,Log[u]];


remainingpiece=testexpreres-(coef1*Log[I 2 u+1] + coef2*Log[I 2 u-1] + coef3*Log[u]);

testexpresimplified=0;
testexpresimplified+=1/2(coef1  + coef2) (Log[4 u^2 + 1] + I Pi);
testexpresimplified+=1/2(coef1  - coef2) (I  2 ArcTan[2 u] - I Pi);
testexpresimplified+=coef3 (Log[u]);
testexpresimplified+=remainingpiece;
testexpresimplified=Simplify[testexpresimplified];
Return[testexpresimplified];];




End[ ]




EndPackage[ ]


==> SymbBesselJInteg.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     91176,       1923]
NotebookOptionsPosition[     90323,       1895]
NotebookOutlinePosition[     90729,       1912]
CellTagsIndexPosition[     90686,       1909]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["Note",
  FontFamily->"Times New Roman",
  FontSize->28,
  FontWeight->"Bold",
  Background->RGBColor[0.87, 0.94, 1]],
 StyleBox["\n",
  FontFamily->"Times New Roman",
  FontSize->16,
  FontWeight->"Bold",
  Background->RGBColor[0.87, 0.94, 1]]
}], "Text",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQ3THrwgTN1S8dF8nOnAKi/W+9nwGiV30xPA6iK+ZW
fAPR7zIvsWoB6W9PPuuA6Fu8dpEgWujt8nwQvS44uhBE8wXwdzCseel4z+7z
ZhCtxrh7O4hWmuO1Dywuk3wERN/Ren0bRD/RbWNiBNJuASZ8IJrH+Pe/SVte
Os6TsOedDKTtS1bLg+h5xuzKIFpnplcViJ6jcAFMbyqbKTgFSC/58wNMt5jn
LgDRL+9prQHRYuHzna9vA4r3bQkC0U4zTolU7nzp+OaLlDSInpdQqASiMypv
6YDog13HPUB0QqFOEohmWr8gDUQ7+Ou0gOglfRJ9IPrPgS0TQDQABg+nXg==

  "],
 Background->RGBColor[0.87, 0.94, 1]],

Cell[TextData[{
 StyleBox["\nThe definition of the Ifc  functions reads :\n\n\t",
  FontFamily->"Times New Roman",
  FontSize->16,
  FontWeight->"Bold",
  Background->RGBColor[0.87, 0.94, 1]],
 StyleBox["Ifc (",
  FontFamily->"Times New Roman",
  FontSize->16,
  Background->RGBColor[0.87, 0.94, 1]],
 Cell[BoxData[
  FormBox["u", TraditionalForm]],
  FontSize->16],
 Cell[BoxData[
  FormBox[
   RowBox[{",", " ", "n", ",", "\[Mu]", ",", " ", "\[Upsilon]"}], 
   TraditionalForm]],
  FontSize->16],
 StyleBox[") =",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["\[Integral]", "0", "\[Infinity]"], " ", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", " ", "x"}], "/", "u"}]], "   ", 
     SuperscriptBox["x", 
      RowBox[{"n", " "}]], "   ", 
     SubscriptBox["j", "\[Mu]"], " ", 
     RowBox[{"(", "x", ")"}], "   ", 
     SubscriptBox["j", "\[Upsilon]"], " ", 
     RowBox[{"(", "x", ")"}], "    ", 
     RowBox[{"\[DifferentialD]", "x"}]}]}], TraditionalForm]],
  FontSize->16],
 "\nwhere:\n\tn + \[Upsilon] + ",
 "\[Mu] >= 0"
}], "Text",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGBQAmIQ3THrwgTN1S8dF8nOnAKi/W+9nwGiV30xPA6iK+ZW
fAPR7zIvsWoB6W9PPuuA6Fu8dpEgWujt8nwQvS44uhBE8wXwdzCseel4z+7z
ZhCtxrh7O4hWmuO1Dywuk3wERN/Ren0bRD/RbWNiBNJuASZ8IJrH+Pe/SVte
Os6TsOedDKTtS1bLg+h5xuzKIFpnplcViJ6jcAFMbyqbKTgFSC/58wNMt5jn
LgDRL+9prQHRYuHzna9vA4r3bQkC0U4zTolU7nzp+OaLlDSInpdQqASiMypv
6YDog13HPUB0QqFOEohmWr8gDUQ7+Ou0gGgDlefTQHT45FX7QPQD6R/HQbSR
LP8JEM0bcjJhMZBOtN+SDqKPut17p77rpaNV/X5WDSDddpKBswFIf2/8IAqi
Z9jwSoHoeT9D5ED0qxNPlEF0RHWGAZj/QfpbB5BO+FYLptd8TeXoBOn/uQlM
1z38yg+iN1WuEATR93ZqiIHoLbvMwfQ9gxZT1t3AcDC/awaiPTzcE9mR6CD/
5lIQ/enHtgoQvVN21VPXMy8dFU4s/QCiAfidHjw=
  "],
 Background->RGBColor[0.87, 0.94, 1]],

Cell[TextData[Cell[BoxData[Cell[TextData[{
  "\n",
  StyleBox["The basic approach used in this work is:\n\n1.  ",
   FontFamily->"Times New Roman",
   FontSize->16,
   FontWeight->"Bold",
   Background->RGBColor[0.87, 0.94, 1]],
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", "\[Infinity]"], " ", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", " ", "x"}], "/", "u"}]], " ", 
      SuperscriptBox["x", 
       RowBox[{"n", " "}]], 
      RowBox[{
       SubscriptBox["j", "\[Mu]"], "(", "x", ")"}], " ", 
      RowBox[{
       SubscriptBox["j", "\[Upsilon]"], "(", "x", ")"}], " ", 
      RowBox[{"\[DifferentialD]", "x"}]}]}], TraditionalForm]],
   FontSize->16],
  StyleBox[" = lim y",
   FontFamily->"Times New Roman",
   FontSize->16,
   FontWeight->"Bold",
   Background->RGBColor[0.87, 0.94, 1]],
  "\[Rule]",
  StyleBox["Infinity  ",
   FontFamily->"Times New Roman",
   FontSize->16,
   FontWeight->"Bold",
   Background->RGBColor[0.87, 0.94, 1]],
  Cell[BoxData[
   FormBox[
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", "y"], " ", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", " ", "x"}], "/", "u"}]], 
      SuperscriptBox["x", 
       RowBox[{"n", " "}]], 
      RowBox[{
       SubscriptBox["j", "\[Mu]"], "(", "x", ")"}], " ", 
      RowBox[{
       SubscriptBox["j", "\[Upsilon]"], "(", "x", ")"}], 
      RowBox[{"\[DifferentialD]", "x"}]}]}], TraditionalForm]],
   FontSize->16],
  "  \n\n2. Split the resulting expression into those independent of \"y\" \
and those which depend on \"y\"\n\n3. For the y-indepedent piece, taking the \
limit y\[Rule]Infinity is trivial.\t\n4. For the y-dependent case, before \
taking the limit to infinity, we make use of the following conjecture\n\n\t\
4.1. Mathematica always expresses the y-dependent piece in terms of pure \
exponential \[ExponentialE]^something  and ExpIntegralEi   \n\t     function. \
Hence we split the resulting expression into those that are of the form \
\[ExponentialE]^something or ExpIntegralEi. \n\t     This means, the method \
fails to work if there are terms in the y-dependent piece which do not \
contain either of the two \t \t or contain both. So this has to be checked at \
each stage.\n\t     \n\t4.2. Limit of the \[ExponentialE]^something part is \
0. This is actually not a conjecture, but happens to be the case (as \
explicitely \t  \n\t     calculated by the system/Mathematica)\n\t     \n\t\
4.3. For the pieces that contain ExpIntegeralEi function, they satisfy the \
following conjectures \n\t\t\t\n\t\t\t4.3.3. Contain only terms like ",
  Cell[BoxData[
   RowBox[{
    RowBox[{"ExpIntegralEi", "[", 
     RowBox[{"-", 
      FractionBox["y", "u"]}], "]"}], ",", " ", 
    RowBox[{"ExpIntegralEi", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "-", 
        FractionBox["1", "u"]}], ")"}], " ", "y"}], "]"}], " ", ",", " ", 
    RowBox[{"ExpIntegralEi", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[ImaginaryI]"}], "-", 
        FractionBox["1", "u"]}], ")"}], " ", "y"}], "]"}], " "}]],
   CellChangeTimes->{{3.45322399101138*^9, 3.453223996903325*^9}, {
    3.453224037553053*^9, 3.4532240560415688`*^9}}],
  " \n\t\t\t\n\t\t\t4.3.3. These three ExpIntegrals occur with  definite \
relations among their coefficients (call them \n\t\t\t \t   \
coef1,coef2,coef3)...\n\t\t\t\t\n\t\t\t\t4.3.3.1. \
Re[coef1]+Re[coef2]+Re[coef3] \[Equal] 0\n\t\t\t\t4.3.3.1. Re[coef2] \[Equal] \
Re[coef3]\n\t\t\t\t4.3.3.1. Im[coef1]\[Equal] 0\n\t\t\t\t4.3.3.1. Im[coef2] \
\[Equal] -Im[coef3]\n\t\t\t\n\n        The important point about this set of \
conjectures is that they can be verified at each stage of the calculation and \
if and when a case arises that they do not hold, the calculation is \
interrupted. All this means, to calculate the limit as y \[Rule] Infinity of \
the ExpIntegralEi terms, we just need to calculate two limits. These are \
given below. Note that  for  Mathematica it is this special combination of \
the ExpIntegralEi function that enables it to evaluate the limits properly. \
For instance, it fails to calculate limits of some other \
combination/individual ExpIntegralEi.\t\t\t\t\n\t\t\t\t\n\t\t\t"
 }], "Text",
  CellChangeTimes->CompressedData["
1:eJwdyE0og3EAx/FnqyVlEyGNednkZT1qTCnJPNTSLtOokctMmIPWSjIOqLWW
g2RLm2YWSm2LYhFqUjRzWi5qtBxWeryMsmYi+f92+Papb7XeqBnlUhQlJEHb
enSlwc8yWyKXA6pj707oSzWF4czGTBomJ255UmI68UnDGL9jEBa+7RrhXt+Q
CQp6821UgGXiHZ+HsJZzdgzFblUo+8tHLuGD9OUeJhqtXA5R2dsigHnyn7/V
IMt4ShV8O1Ex5a+EHnmOBNIu1Sx0V0WzHky7ChzEnd9MVkvrpBeycWkAlmg3
u++OyF8OamCX86bIfMIyrylhGfToTGJoMMdoeLEU7oE6E62H3H3vGOxU0xYo
q3lag1q7LwQfyzJh2CzKv4b8/ohumzisCI7DK2U8WXfKMm3z57x6ojVC5S4Q
vxY/iqGznS+Enu/+Cvh8nZDAgTmDDP4DJHrZWA==
   "],
  Background->RGBColor[0.87, 0.94, 1]]],
 CellChangeTimes->{{3.453240995455171*^9, 3.4532410100364685`*^9}, {
  3.4532413914944553`*^9, 3.4532414022311664`*^9}, {3.453241532212569*^9, 
  3.4532421156441927`*^9}, {3.4532422235651994`*^9, 3.4532422291448956`*^9}, {
  3.453242344974196*^9, 3.453242370152032*^9}, {3.4532424158503504`*^9, 
  3.4532427761839275`*^9}, {3.453242820068755*^9, 3.453242997499116*^9}, {
  3.462541225986268*^9, 3.4625412260644116`*^9}, {3.46254256216075*^9, 
  3.462542562238892*^9}, {3.4625426229395976`*^9, 3.4625426436003428`*^9}, {
  3.4625439194823575`*^9, 3.4625439378461976`*^9}, {3.462548977567448*^9, 
  3.4625489818338647`*^9}},
 EmphasizeSyntaxErrors->True]], "Text",
 CellChangeTimes->{3.462549032265098*^9}],

Cell[BoxData[
 RowBox[{Cell["\<\
In the following, we do the following steps.

1. Making use of the conjecute calculate the required integral analytically. \
Of course, at each stage of the calculatuion,           
   we should make sure that the conjectures hold. If any is violated, call \
Abort[] with the proper error message.

2. If it finishes with no error, compare the analytical outputs from (1) with \
the NIntegrate/Numerical calculation.
   If any error, print the proper error message and call Abort[].
   
3. If both (1) and (2) finish with no error,  peform the automatic \
conversion/simplification of the various log expressions to 
   obtain the most simplified expression.
   
4. In the end, compare the simplified expression from the previous step to \
the numerical one.
\t\t\t\
\>", "Text",
   CellChangeTimes->CompressedData["
1:eJwdyE0og3EAx/FnqyVlEyGNednkZT1qTCnJPNTSLtOokctMmIPWSjIOqLWW
g2RLm2YWSm2LYhFqUjRzWi5qtBxWeryMsmYi+f92+Papb7XeqBnlUhQlJEHb
enSlwc8yWyKXA6pj707oSzWF4czGTBomJ255UmI68UnDGL9jEBa+7RrhXt+Q
CQp6821UgGXiHZ+HsJZzdgzFblUo+8tHLuGD9OUeJhqtXA5R2dsigHnyn7/V
IMt4ShV8O1Ex5a+EHnmOBNIu1Sx0V0WzHky7ChzEnd9MVkvrpBeycWkAlmg3
u++OyF8OamCX86bIfMIyrylhGfToTGJoMMdoeLEU7oE6E62H3H3vGOxU0xYo
q3lag1q7LwQfyzJh2CzKv4b8/ohumzisCI7DK2U8WXfKMm3z57x6ojVC5S4Q
vxY/iqGznS+Enu/+Cvh8nZDAgTmDDP4DJHrZWA==
    "],
   Background->RGBColor[0.87, 0.94, 1]], "  "}]], "Text",
 CellChangeTimes->{{3.453240995455171*^9, 3.4532410100364685`*^9}, {
  3.4532413914944553`*^9, 3.4532414022311664`*^9}, {3.453241532212569*^9, 
  3.4532421156441927`*^9}, {3.4532422235651994`*^9, 3.4532422291448956`*^9}, {
  3.453242344974196*^9, 3.453242370152032*^9}, {3.4532424158503504`*^9, 
  3.4532427761839275`*^9}, {3.453242820068755*^9, 3.453243081877387*^9}, {
  3.4532431174322248`*^9, 3.453243448801981*^9}, {3.45324360314806*^9, 
  3.4532436219021397`*^9}, {3.46254274843565*^9, 3.462542757750176*^9}, {
  3.462543396995945*^9, 3.4625435026153755`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.4532436422503166`*^9, 3.4532437558375273`*^9}, 
   3.453243815178562*^9}],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Step1", ".", " ", "A"}], " ", "function", " ", "to", " ", 
    "calculate", " ", "the", " ", "integral", " ", "symbolically", " ", 
    "without", " ", "any", " ", 
    RowBox[{"simplification", "."}]}], "*)"}],
  FontFamily->"Kaufmann",
  FontSize->48,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.4625449365140686`*^9, 3.4625449675212107`*^9}}],

Cell[TextData[{
 StyleBox["\n",
  FontFamily->"Times New Roman",
  FontSize->16,
  FontWeight->"Bold",
  Background->RGBColor[0.87, 0.94, 1]],
 "Function arguments should be self-explanatory - see previous comments   \
returns \[Rule] Iint - a symbolic expression for the integral interms of the \
input variable \"u\""
}], "Text",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGBQBmIQ3THrwgTN1S8dF8nOnAKi/W+9nwGiV30xPA6iK+ZW
fAPR7zIvsWoB6W9PPuuA6Fu8dpEgWujt8nwQvS44uhBE8wXwdzCseel4z+7z
ZhCtxrh7O4hWmuO1Dywuk3wERN/Ren0bRD/RbWNiBNJuASZ8IJrH+Pe/SVte
Os6TsOedDKTtS1bLg+h5xuzKIFpnplcViJ6jcAFMbyqbKTgFSC/58wNMt5jn
LgDRL+9prQHRYuHzna9vA4r3bQkC0U4zTolU7nzp+OaLlDSInpdQqASiMypv
6YDog13HPUB0QqFOEohmWr8gDUQ7+Ou0gGgDlefTQHT45FX7QPQD6R/HQbSR
LP8JEM0bcjJhMZBOtN+SDqKPut17p77rpaNV/X5WDSDddpKBswFIf2/8IAqi
Z9jwSoHoeT9D5ED0qxNPlEF0RHWGAZj/QfpbB5BO+FYLptd8TeXoBOn/uQlM
1z38yg+iN1WuEATR93ZqiIHoLbvMwfQ9gxZT1t3AcDC/awaiPTzcE9mR6CD/
5lIQ/enHtgoQvVN21VPXMy8dFU4s/QCie7eKMnsC6UfBZqwgGgAbWiWF
  "],
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ParseCalcIInt", "[", 
     RowBox[{"u_", ",", "n_", ",", "\[Mu]_", ",", " ", "\[Upsilon]_"}], "]"}],
     ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"y", ",", "Iint", ",", "Fint"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{
        "\"\<----started integ\>\"", ",", "\"\<  n=\>\"", ",", "n", ",", 
         "\"\< \[Mu]=  \>\"", ",", "\[Mu]", ",", "\"\< \[Upsilon]= \>\"", ",",
          " ", "\[Upsilon]"}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Fint", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"dependentony", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"independentofy", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"usedtime", "=", 
        RowBox[{"Timing", "[", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"n", " ", "+", " ", "\[Mu]", " ", "+", "\[Upsilon]"}], 
             " ", "<", " ", "0"}], ")"}], ",", 
           RowBox[{"Fint", "=", "\"\<DIVERGES\>\""}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"integrate", " ", "up", " ", "to", " ", "y"}], "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Fint", "=", 
              RowBox[{"Expand", "[", 
               RowBox[{"Integrate", "[", " ", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Exp", "[", 
                   RowBox[{
                    RowBox[{"-", "x"}], "/", "u"}], " ", "]"}], "   ", 
                  RowBox[{"x", "^", 
                   RowBox[{"(", "n", ")"}]}], " ", 
                  RowBox[{"SphericalBesselJ", "[", 
                   RowBox[{"\[Mu]", ",", "x"}], "]"}], 
                  RowBox[{"SphericalBesselJ", "[", 
                   RowBox[{"\[Upsilon]", ",", "x"}], "]"}]}], " ", ",", 
                 RowBox[{"{", 
                  RowBox[{"x", ",", "0", ",", "y"}], "}"}], ",", 
                 RowBox[{"Assumptions", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Im", "[", "u", "]"}], "\[Equal]", "0"}], ",", 
                    RowBox[{"u", ">", "0"}]}], "}"}]}]}], "]"}], "]"}]}], ";",
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{"calculate", " ", "the", " ", "basic", " ", 
                RowBox[{"limits", " ", "--"}]}], "-", " ", 
               RowBox[{
               "see", " ", "the", " ", "paper", " ", "manuscript", " ", "for",
                 " ", "theoretical", " ", "details"}]}], " ", "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{"Lim1", "=", 
              RowBox[{"Limit", "[", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"ExpIntegralEi", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "-", 
                    FractionBox["1", "u"]}], ")"}], " ", "y"}], "]"}], " ", 
                 "+", " ", 
                 RowBox[{"ExpIntegralEi", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ImaginaryI]"}], "-", 
                    FractionBox["1", "u"]}], ")"}], " ", "y"}], "]"}], " ", 
                 "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"ExpIntegralEi", "[", 
                   RowBox[{"-", 
                    FractionBox["y", "u"]}], "]"}]}]}], ",", 
                RowBox[{"y", "\[Rule]", "Infinity"}], ",", 
                RowBox[{"Assumptions", "\[Rule]", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Im", "[", "u", "]"}], "\[Equal]", "0"}], ",", 
                   RowBox[{"u", ">", "0"}]}], "}"}]}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"Lim2", "=", 
              RowBox[{"Limit", "[", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"ExpIntegralEi", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "-", 
                    FractionBox["1", "u"]}], ")"}], " ", "y"}], "]"}], " ", 
                 "-", " ", 
                 RowBox[{"ExpIntegralEi", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ImaginaryI]"}], "-", 
                    FractionBox["1", "u"]}], ")"}], " ", "y"}], "]"}], " ", 
                 "+", 
                 RowBox[{"0", "  ", 
                  RowBox[{"ExpIntegralEi", "[", 
                   RowBox[{"-", 
                    FractionBox["y", "u"]}], "]"}]}]}], ",", 
                RowBox[{"y", "\[Rule]", "Infinity"}], ",", 
                RowBox[{"Assumptions", "\[Rule]", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Im", "[", "u", "]"}], "\[Equal]", "0"}], ",", 
                   RowBox[{"u", ">", "0"}]}], "}"}]}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
              "end", " ", "of", " ", "the", " ", "basic", " ", "limit", " ", 
               "calculation"}], "*)"}], "\[IndentingNewLine]", 
             "\[IndentingNewLine]", 
             RowBox[{"termlength", "=", "0"}], ";", "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Head", "[", "Fint", "]"}], "\[Equal]", "Times"}], 
               ",", 
               RowBox[{"termlength", "=", "1"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"termlength", "\[NotEqual]", "1"}], ",", 
               RowBox[{"termlength", "=", 
                RowBox[{"Length", "[", "Fint", "]"}]}]}], "]"}], ";", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"i", "=", "1"}], ",", " ", 
               RowBox[{"i", "\[LessEqual]", "termlength"}], ",", 
               RowBox[{"i", "+=", "1"}], ",", "\[IndentingNewLine]", 
               RowBox[{"{", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"termlength", ">", "1"}], ",", 
                   RowBox[{"term", "=", 
                    RowBox[{"Fint", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                   RowBox[{"term", "=", "Fint"}]}], "]"}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"term", ",", "y"}], "]"}], "]"}], ">", "0"}], ",", 
                   RowBox[{"dependentony", "+=", "term"}], ",", 
                   RowBox[{"independentofy", "+=", "term"}]}], "]"}], ";"}], 
                "\[IndentingNewLine]", "}"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
              "treate", " ", "the", " ", "dependent", " ", "piece", " ", 
               "now"}], " ", "*)"}], "\[IndentingNewLine]", 
             RowBox[{"dependentonywithe", "=", "0"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"dependentonywithExpI", "=", "0"}], ";", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"termlength", "=", "0"}], ";", "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Head", "[", "dependentony", "]"}], "\[Equal]", 
                "Times"}], ",", 
               RowBox[{"termlength", "=", "1"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"termlength", "\[NotEqual]", "1"}], ",", 
               RowBox[{"termlength", "=", 
                RowBox[{"Length", "[", "dependentony", "]"}]}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"i", "=", "1"}], ",", " ", 
               RowBox[{"i", "\[LessEqual]", "termlength"}], ",", 
               RowBox[{"i", "+=", "1"}], ",", "\[IndentingNewLine]", 
               RowBox[{"{", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"termlength", ">", "1"}], ",", 
                   RowBox[{"term", "=", 
                    RowBox[{"dependentony", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                   RowBox[{"term", "=", "dependentony"}]}], "]"}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{"term", ",", "\[ExponentialE]"}], "]"}], "]"}], 
                    ">", "0"}], ",", 
                   RowBox[{"dependentonywithe", "+=", "term"}], ",", 
                   RowBox[{"dependentonywithExpI", "+=", "term"}]}], "]"}], 
                 ";"}], "\[IndentingNewLine]", "}"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
              "check", " ", "the", " ", "conjucture", " ", "that", " ", 
               "only", " ", 
               RowBox[{"e", "^", " ", "and"}], " ", "ExpInteg", " ", "occur", 
               " ", "in", " ", "the", " ", "dependent", " ", 
               RowBox[{"piece", "!"}]}], "*)"}], "\[IndentingNewLine]", 
             RowBox[{"check1", "=", 
              RowBox[{"dependentony", "-", 
               RowBox[{"(", 
                RowBox[{"dependentonywithe", "+", "dependentonywithExpI"}], 
                ")"}]}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"check1", "\[NotEqual]", "0"}], ",", 
               RowBox[{"{", 
                RowBox[{"Print", "[", 
                 RowBox[{
                 "\"\<Error!..conjucture that only e^ and Exp occur is not \
satisfied\>\"", ";", 
                  RowBox[{"Print", "[", 
                   RowBox[{"\"\< Fint=\>\"", ",", "Fint"}], "]"}], ";", 
                  RowBox[{"Abort", "[", "]"}]}], "]"}], "}"}]}], 
              "\[IndentingNewLine]", "  ", "]"}], ";", "\[IndentingNewLine]", 
             "\[IndentingNewLine]", 
             RowBox[{"Print", "[", "\"\<passed check1\>\"", "]"}], ";", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
              "check", " ", "the", " ", "limit", " ", "of", " ", "the", " ", 
               RowBox[{"e", "^", " ", "part"}], " ", "is", " ", "0"}], "*)"}],
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"check2", "=", 
              RowBox[{"Limit", "[", 
               RowBox[{"dependentonywithe", ",", 
                RowBox[{"y", "\[Rule]", "Infinity"}], ",", 
                RowBox[{"Assumptions", "\[Rule]", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Im", "[", "u", "]"}], "\[Equal]", "0"}], ",", 
                   RowBox[{"u", "\[Equal]", "1"}]}], "}"}]}]}], "]"}]}], ";", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                 "This", " ", "part", " ", "should", " ", "have", " ", "been",
                   " ", "u"}], " ", ">", 
                 RowBox[{
                 "0", "  ", "but", " ", "in", " ", "some", " ", "cases", " ", 
                  RowBox[{"e", ".", "g", ".", " ", "n"}]}]}], "=", "3"}], ",",
                " ", 
               RowBox[{"nu", "=", 
                RowBox[{"gamma", "=", "2"}]}], ",", " ", 
               RowBox[{
               "Mathematica", " ", "gets", " ", "stuck", " ", "even", " ", 
                "though", " ", "a", " ", "well", " ", "defined", " ", "limit",
                 " ", "exists"}]}], "*)"}], "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"check2", "\[NotEqual]", "0"}], ",", 
               RowBox[{"{", 
                RowBox[{"Print", "[", 
                 RowBox[{
                 "\"\<Error!..limit of e^ part of the dependent is not \
0!\>\"", ";", 
                  RowBox[{"Print", "[", 
                   RowBox[{"\"\< Fint=\>\"", ",", "Fint"}], "]"}], ";", 
                  RowBox[{"Abort", "[", "]"}]}], "]"}], "}"}]}], 
              "\[IndentingNewLine]", "  ", "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{"Print", "[", "\"\<passed check2\>\"", "]"}], ";", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{"obtain", " ", "the", " ", "coefficients"}], "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{"dependentonywithExpI", "=", 
              RowBox[{"FullSimplify", "[", "dependentonywithExpI", "]"}]}], 
             ";", "\[IndentingNewLine]", 
             RowBox[{"coef1", "=", 
              RowBox[{"Coefficient", "[", 
               RowBox[{
                RowBox[{"Expand", "[", "dependentonywithExpI", "]"}], ",", 
                RowBox[{"ExpIntegralEi", "[", 
                 RowBox[{"-", 
                  FractionBox["y", "u"]}], "]"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"coef2", "=", 
              RowBox[{"Coefficient", "[", 
               RowBox[{
                RowBox[{"Expand", "[", "dependentonywithExpI", "]"}], ",", 
                " ", 
                RowBox[{"ExpIntegralEi", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "-", 
                    FractionBox["1", "u"]}], ")"}], " ", "y"}], "]"}]}], 
               "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"coef3", "=", 
              RowBox[{"Coefficient", "[", 
               RowBox[{
                RowBox[{"Expand", "[", "dependentonywithExpI", "]"}], ",", 
                " ", 
                RowBox[{"ExpIntegralEi", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "\[ImaginaryI]"}], "-", 
                    FractionBox["1", "u"]}], ")"}], " ", "y"}], "]"}]}], 
               "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
              "verify", " ", "that", " ", "indeed", " ", "only", " ", "these",
                " ", "three", " ", "terms", " ", "with", " ", "various", " ", 
               "coeffs", " ", "occur"}], "*)"}], "\[IndentingNewLine]", 
             "\[IndentingNewLine]", 
             RowBox[{"check3", "=", 
              RowBox[{"dependentonywithExpI", "-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"coef1", "*", 
                  RowBox[{"ExpIntegralEi", "[", 
                   RowBox[{"-", 
                    FractionBox["y", "u"]}], "]"}]}], "  ", "+", " ", 
                 RowBox[{"coef2", "*", 
                  RowBox[{"ExpIntegralEi", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "-", 
                    FractionBox["1", "u"]}], ")"}], " ", "y"}], "]"}]}], "+", 
                 " ", 
                 RowBox[{"coef3", "*", " ", 
                  RowBox[{"ExpIntegralEi", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ImaginaryI]"}], "-", 
                    FractionBox["1", "u"]}], ")"}], " ", "y"}], "]"}]}]}], 
                ")"}]}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"check3", "\[NotEqual]", "0"}], ",", 
               RowBox[{"{", 
                RowBox[{"Print", "[", 
                 RowBox[{
                 "\"\<Error!..not only these three factors ...something else \
also in dependentonywithExpI!\>\"", ";", 
                  RowBox[{"Print", "[", 
                   RowBox[{"\"\< Fint=\>\"", ",", "Fint"}], "]"}], ";", 
                  RowBox[{"Abort", "[", "]"}]}], "]"}], "}"}]}], 
              "\[IndentingNewLine]", "  ", "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{"Print", "[", "\"\<passed check3\>\"", "]"}], ";", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
              "Now", " ", "check", " ", "the", " ", "conjucture", " ", "that",
                " ", "specifies", " ", "the", " ", "relationship", " ", 
               "between", " ", "the", " ", "real", " ", "and", " ", 
               "imaginary", " ", "components", " ", "of", " ", "these", " ", 
               "three", " ", "coefficients"}], "*)"}], "\[IndentingNewLine]", 
             RowBox[{"realcoef1", "=", 
              RowBox[{"Simplify", "[", 
               RowBox[{
                RowBox[{"Re", "[", 
                 RowBox[{"Expand", "[", "coef1", "]"}], "]"}], ",", 
                RowBox[{"Assumptions", "\[Rule]", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"Im", "[", "u", "]"}], ",", 
                   RowBox[{"u", ">", "0"}]}], "}"}]}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"imagcoef1", "=", 
              RowBox[{"Simplify", "[", 
               RowBox[{
                RowBox[{"Im", "[", 
                 RowBox[{"Expand", "[", "coef1", "]"}], "]"}], ",", 
                RowBox[{"Assumptions", "\[Rule]", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"Im", "[", "u", "]"}], ",", 
                   RowBox[{"u", ">", "0"}]}], "}"}]}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"realcoef2", "=", 
              RowBox[{"Simplify", "[", 
               RowBox[{
                RowBox[{"Re", "[", 
                 RowBox[{"Expand", "[", "coef2", "]"}], "]"}], ",", 
                RowBox[{"Assumptions", "\[Rule]", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"Im", "[", "u", "]"}], ",", 
                   RowBox[{"u", ">", "0"}]}], "}"}]}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"imagcoef2", "=", 
              RowBox[{"Simplify", "[", 
               RowBox[{
                RowBox[{"Im", "[", 
                 RowBox[{"Expand", "[", "coef2", "]"}], "]"}], ",", 
                RowBox[{"Assumptions", "\[Rule]", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"Im", "[", "u", "]"}], ",", 
                   RowBox[{"u", ">", "0"}]}], "}"}]}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"realcoef3", "=", 
              RowBox[{"Simplify", "[", 
               RowBox[{
                RowBox[{"Re", "[", 
                 RowBox[{"Expand", "[", "coef3", "]"}], "]"}], ",", 
                RowBox[{"Assumptions", "\[Rule]", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"Im", "[", "u", "]"}], ",", 
                   RowBox[{"u", ">", "0"}]}], "}"}]}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"imagcoef3", "=", 
              RowBox[{"Simplify", "[", 
               RowBox[{
                RowBox[{"Im", "[", 
                 RowBox[{"Expand", "[", "coef3", "]"}], "]"}], ",", 
                RowBox[{"Assumptions", "\[Rule]", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"Im", "[", "u", "]"}], ",", 
                   RowBox[{"u", ">", "0"}]}], "}"}]}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"check4", "=", "imagcoef1"}], ";", "\[IndentingNewLine]", 
             RowBox[{"check5", "=", 
              RowBox[{
              "realcoef1", " ", "+", " ", "realcoef2", " ", "+", " ", 
               "realcoef3"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"check6", "=", 
              RowBox[{"realcoef2", "-", "realcoef3"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"check7", "=", 
              RowBox[{"imagcoef2", "+", "imagcoef3"}]}], ";", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"check4", "\[NotEqual]", "0"}], ",", 
               RowBox[{"{", 
                RowBox[{"Print", "[", 
                 RowBox[{"\"\<Error!.imag of coef1 not zero!!\>\"", ";", 
                  RowBox[{"Print", "[", 
                   RowBox[{"\"\< Fint=\>\"", ",", "Fint"}], "]"}], ";", 
                  RowBox[{"Abort", "[", "]"}]}], "]"}], "}"}]}], 
              "\[IndentingNewLine]", "  ", "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{"Print", "[", "\"\<passed check4\>\"", "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"check5", "\[NotEqual]", "0"}], ",", 
               RowBox[{"{", 
                RowBox[{"Print", "[", 
                 RowBox[{"\"\<Error!.sum of realcoefs not zero !!\>\"", ";", 
                  RowBox[{"Print", "[", 
                   RowBox[{"\"\< Fint=\>\"", ",", "Fint"}], "]"}], ";", 
                  RowBox[{"Abort", "[", "]"}]}], "]"}], "}"}]}], 
              "\[IndentingNewLine]", "  ", "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{"Print", "[", "\"\<passed check5\>\"", "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"check6", "\[NotEqual]", "0"}], ",", 
               RowBox[{"{", 
                RowBox[{"Print", "[", 
                 RowBox[{
                 "\"\<Error!.realcoef2 and realcoef3 not equal!!\>\"", ";", 
                  RowBox[{"Print", "[", 
                   RowBox[{"\"\< Fint=\>\"", ",", "Fint"}], "]"}], ";", 
                  RowBox[{"Abort", "[", "]"}]}], "]"}], "}"}]}], 
              "\[IndentingNewLine]", "  ", "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{"Print", "[", "\"\<passed check6\>\"", "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"check7", "\[NotEqual]", "0"}], ",", 
               RowBox[{"{", 
                RowBox[{"Print", "[", 
                 RowBox[{
                 "\"\<Error!.imagcoef2 and imagcoef3 not equal in mag and \
opposite in sign!!\>\"", ";", 
                  RowBox[{"Print", "[", 
                   RowBox[{"\"\< Fint=\>\"", ",", "Fint"}], "]"}], ";", 
                  RowBox[{"Abort", "[", "]"}]}], "]"}], "}"}]}], 
              "\[IndentingNewLine]", "  ", "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{"Print", "[", "\"\<passed check7\>\"", "]"}], ";", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"Iint", "=", 
              RowBox[{"independentofy", " ", "+", 
               RowBox[{"realcoef1", "*", " ", "Lim1"}], "  ", "+", " ", 
               RowBox[{"\[ImaginaryI]", "*", "imagcoef2", "*", "Lim2"}]}]}], 
             ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", "}"}]}], 
          "\[IndentingNewLine]", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{
        "\"\<---Stage 1- Finished Calculation of Iint - not simplified \
yet!...The input values for the variables are\>\"", ",", "\"\<  n=\>\"", ",", 
         "n", ",", "\"\< \[Mu]=  \>\"", ",", "\[Mu]", ",", 
         "\"\< \[Upsilon]= \>\"", ",", " ", "\[Upsilon]", ",", 
         "\"\< and the used time=\>\"", ",", 
         RowBox[{"usedtime", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "Iint", "]"}], ";"}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.4625453131955404`*^9, 3.462545317055829*^9}, {
   3.4625453680835347`*^9, 3.4625453778514724`*^9}, {3.46254559887341*^9, 
   3.4625455994360476`*^9}, {3.4625457466280856`*^9, 
   3.4625457897010584`*^9}, {3.462545855216988*^9, 3.4625458789102488`*^9}, {
   3.462547074469782*^9, 3.4625470983021765`*^9}, 3.4625474785842066`*^9, {
   3.462547699040989*^9, 3.462547703948369*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Step2", ".", " ", "Compare"}], " ", "the", " ", "analytical", 
    " ", "outputs", " ", "from", "  ", "previous", "  ", "with", " ", "the", 
    " ", 
    RowBox[{"NIntegrate", "/", "Numerical"}], " ", 
    RowBox[{"calculation", "."}]}], "*)"}],
  FontFamily->"Kaufmann",
  FontSize->48,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.453239786207721*^9, 3.4532397930529604`*^9}, {
  3.4532438352610564`*^9, 3.453243844153616*^9}}],

Cell[TextData[{
 StyleBox["\n",
  FontFamily->"Times New Roman",
  FontSize->16,
  FontWeight->"Bold",
  Background->RGBColor[0.87, 0.94, 1]],
 "A function that compares the analytical result from the previous with the \
numerical result ...\n    uList \[Rule] a list of u values for which the test \
is carried out \n     Iint \[Rule] the symbolic expression/analytical \
expression ... note that to make the usage simpler, Iint is to be input as an \
expression instead of some function pointer. Also note that, the u input \
variable designates the variable with which Iint is expressed ... these two \
variables should be the same!\n  \n  return -> a list of lists i.e {resAnaly, \
resNumer} where resAnaly and resNumer are lists containing the analytical and \
numerical results. Both lists have the form { {u1, realvalue1, imagvalue1}, \
{u2, realvalue2, imagvalue2}, ... ... ...}\n  \n  Wherever there is any \
descripancy, it is merely due to the instability of the numerical calcultion \
as can attested by a simple numerical test e.g.  test the following\n\ntempu \
= 10.;\ntempintegnumerical = NIntegrate[ Exp[-x/tempu ]   x^(3) \
SphericalBesselJ[6, x] SphericalBesselJ[6, x] , {x, 0, 1000*tempu}, \
PrecisionGoal \[Rule] 10]"
}], "Text",
 CellChangeTimes->CompressedData["
1:eJxN0FtIU3EcB/DjYnjBuTQVca5M89I4wbzkUGPzFOn0ZTIFU1+mYtlDyMBi
U7rhkBkUkiJb2JQs1DkM5pxMwQiKTelBfBGmHlQmcsp0eFmTRPp/z1MPPz58
v/B9+V1tbte2CiiKyiIHze+W+65PcswHqXUAavwHFmg/zvNCw3tDCO4/XBHK
iKHAEQ39ImU9TPg91g6nahr1MK5abKYcHMMqj6ZhdsT8LMwYqlrg+7SWb3Bd
9msNBm70CCKI5dWFcTC24O/5WxfH2FJUon6iqmPyCrQVRGZC2lrVCYfSl3md
T6zxA8SPZ2Fek+LRCORYmQMm1w3fWXWT/o1LC29blhKNHo7ZO06VQJtOnwHb
jH4afn3lVUOdnm6Ggs8j92GZhjZB+bXdQVjXb1+Am5KwF+ZLxT4oql3UjRKb
VK4H8Hs5u58zxzElz78Ic4k9i1T0C+Kfl8EkaLklSoW209rL8KcvkAnvdbXJ
+RyUhMxEXegpr+OkNaoX+1Mn77OtEzF0GsfjIevJTYauOQUvKzfdFM6TPyg2
iqBaXdEU+Z9aTfdjeBh2G6BHat+5+4Nj0n2fgvD1TNKFSuJ2TZEQuvuU0XB0
uDQG2qmJi7Ahp/gS/AfBYzPH
  "],
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"CheckAnalyNumer", "[", 
      RowBox[{
      "u_", ",", "n_", ",", "\[Mu]_", ",", " ", "\[Upsilon]_", ",", "uList_", 
       ",", "Iint_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"resAnaly", " ", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"resNumer", " ", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"result", " ", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "uList", "]"}]}], ",", 
          RowBox[{"i", "+=", "1"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"tempu", "=", 
             RowBox[{"uList", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"Quiet", "[", 
             RowBox[{"tempintegnumerical", "=", 
              RowBox[{"NIntegrate", "[", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "x"}], "/", "tempu"}], " ", "]"}], "   ", 
                 RowBox[{"x", "^", 
                  RowBox[{"(", "n", ")"}]}], " ", 
                 RowBox[{"SphericalBesselJ", "[", 
                  RowBox[{"\[Mu]", ",", "x"}], "]"}], 
                 RowBox[{"SphericalBesselJ", "[", 
                  RowBox[{"\[Upsilon]", ",", "x"}], "]"}]}], " ", ",", 
                RowBox[{"{", 
                 RowBox[{"x", ",", "0", ",", 
                  RowBox[{"1000", "*", "tempu"}]}], "}"}], ",", 
                RowBox[{"PrecisionGoal", "\[Rule]", "10"}]}], "]"}]}], "]"}], 
            ";", "\[IndentingNewLine]", 
            RowBox[{"tempintegnumericalreal", "=", 
             RowBox[{"Re", "[", "tempintegnumerical", "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"tempintegnumericalimag", "=", 
             RowBox[{"Im", "[", "tempintegnumerical", "]"}]}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"tempintegfromIint", "=", 
             RowBox[{"N", "[", 
              RowBox[{"Iint", "/.", 
               RowBox[{"u", "\[Rule]", "tempu"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"tempintegfromIintreal", "=", 
             RowBox[{"Re", "[", "tempintegfromIint", "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"tempintegfromIintimag", "=", 
             RowBox[{"Im", "[", "tempintegfromIint", "]"}]}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"resAnaly", ",", 
              RowBox[{"{", 
               RowBox[{
               "tempu", ",", "tempintegfromIintreal", ",", 
                "tempintegfromIintimag"}], "}"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"resNumer", ",", 
              RowBox[{"{", 
               RowBox[{
               "tempu", ",", "tempintegnumericalreal", ",", 
                "tempintegnumericalimag"}], "}"}]}], "]"}], ";"}], 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{
        "Print", "[", 
         "\"\<----finished checking integ ...result returned in the list of \
lists\>\"", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"result", ",", " ", "resAnaly"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"result", ",", " ", "resNumer"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "result", "]"}], ";"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.452685928340617*^9, 3.452686179881171*^9}, {
   3.4526862322831964`*^9, 3.4526865667778416`*^9}, {3.4526866051299353`*^9, 
   3.4526867133566055`*^9}, {3.452687001059821*^9, 3.4526870181572905`*^9}, {
   3.452687107629881*^9, 3.4526871506079807`*^9}, {3.452687203807581*^9, 
   3.452687211497196*^9}, {3.4526872931446595`*^9, 3.4526873394230165`*^9}, {
   3.452687592755205*^9, 3.452687620590098*^9}, {3.4526881029533863`*^9, 
   3.4526881073762517`*^9}, 3.4526881437594*^9, {3.453223541498*^9, 
   3.453223606920994*^9}, {3.453223648587426*^9, 3.453223770053683*^9}, {
   3.4532238075313053`*^9, 3.4532238883785706`*^9}, {3.4532241051775727`*^9, 
   3.453224752319118*^9}, {3.4532248234127097`*^9, 3.453224996872321*^9}, {
   3.4532250703414297`*^9, 3.453225405824815*^9}, {3.453225438272072*^9, 
   3.4532254703285866`*^9}, {3.453225766115023*^9, 3.4532257862763042`*^9}, {
   3.453225860372919*^9, 3.453225936845127*^9}, {3.453226015848069*^9, 
   3.453226032039299*^9}, {3.4532261670391455`*^9, 3.4532261713995247`*^9}, {
   3.4532262031568403`*^9, 3.453226260732544*^9}, {3.45322636186392*^9, 
   3.4532263638956127`*^9}, {3.4532274445682154`*^9, 
   3.4532274521792464`*^9}, {3.453227517177762*^9, 3.45322752266333*^9}, {
   3.4532279597896786`*^9, 3.4532280279295025`*^9}, {3.453228143595291*^9, 
   3.45322816020828*^9}, {3.4532281968412495`*^9, 3.4532282881579905`*^9}, 
   3.453228421827696*^9, 3.453230066457142*^9, {3.4532301148270397`*^9, 
   3.4532301631969376`*^9}, {3.453230237619378*^9, 3.4532302435581703`*^9}, {
   3.4532303260761223`*^9, 3.4532303480027676`*^9}, 3.453230439444536*^9, {
   3.453239814682666*^9, 3.45323985898918*^9}, {3.453239995847079*^9, 
   3.4532401254533997`*^9}, {3.4532401696974*^9, 3.4532405311354074`*^9}, {
   3.453240730741332*^9, 3.4532409361453934`*^9}, {3.4532412970207777`*^9, 
   3.4532413369982247`*^9}, {3.453490033520654*^9, 3.4534900369902697`*^9}, {
   3.4534902150972147`*^9, 3.453490217347776*^9}, {3.4544262614397726`*^9, 
   3.4544262765519514`*^9}, {3.4544263370006685`*^9, 3.454426338485319*^9}, {
   3.454426421016259*^9, 3.454426442770296*^9}, {3.4544264866534395`*^9, 
   3.454426487028509*^9}, {3.454426543257284*^9, 3.4544265736844163`*^9}, {
   3.4544266324289403`*^9, 3.454426699753072*^9}, {3.4544267341183844`*^9, 
   3.454426762545171*^9}, {3.462545962805647*^9, 3.4625460001428504`*^9}, {
   3.46254624226422*^9, 3.4625464053351192`*^9}, {3.4625464441570587`*^9, 
   3.4625465103450265`*^9}, {3.4625465965534873`*^9, 3.462547069031307*^9}, {
   3.46254713479309*^9, 3.462547351509686*^9}, {3.462547526970103*^9, 
   3.4625475330183706`*^9}, {3.462547717545251*^9, 3.462547721389887*^9}, {
   3.4625488761180906`*^9, 3.4625488813686285`*^9}, {3.4625491467394657`*^9, 
   3.462549148943*^9}, {3.462549543070256*^9, 3.4625495620430384`*^9}, {
   3.4625498834432907`*^9, 3.462549886287696*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Step3", ".", " ", "Perform"}], " ", "automatic", " ", 
    RowBox[{"conversion", "/", "simplification"}], " ", "of", " ", "the", " ",
     "various", " ", "log", " ", 
    RowBox[{"expressions", "."}]}], "*)"}],
  FontFamily->"Kaufmann",
  FontSize->48,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{
  3.4532438581254053`*^9, {3.4532452125294347`*^9, 3.4532452139985046`*^9}, {
   3.453246116064232*^9, 3.4532461163299255`*^9}}],

Cell[TextData[{
 StyleBox["\n",
  FontFamily->"Times New Roman",
  FontSize->16,
  FontWeight->"Bold",
  Background->RGBColor[0.87, 0.94, 1]],
 "Main objectives/steps :\n   1. Convert to elementary Log arguments :    i2u \
+ 1,    i2u - 1, u. Everything else converted to them. \n   2. Check the \
coefficinets of the i2u + 1 and i2u - 1 are the same!!! (remember the final \
expression has to be real!)\n   3. combine them into Log[4 u^2 + 1] + Log[-1]\
\n   4. Finally check that the overall expression is real \n   \n   The \
function returns the most simplified expression for the input expression \
Iint...\n   Note that \"u\"- the input variable is the same variable as the \
one with which Iint is expressed!"
}], "Text",
 CellChangeTimes->CompressedData["
1:eJxN0F1IU3EYBvDjZJjSXIpKbC1NQ+c4wsp0ULF1Cm2JMpnC/ACZhmYXIYOK
reiLhswgGSmxmW2SijpHwZzTKRiBsildSF4EUw8Vizh92EidkyL6P+eqi5cf
zwPPzXusrUvfLqAoqogctA2s2osnOeaFzNkPdZGfDujZORGC5ufmONy6+k6o
IMaj2zSMiNSNMPPHWBd8Wddsgum1Yhvl5RhWvT0FC5PmZ2D+YNUC3x+5vAg3
FN/WYbSkW5BErKw9lQ4Plv7++8TPMa7DGlEfUXN9Mhe6SlMKIO2sugUH81Z5
fTedGf3EkT8JXqvq2hDkWIUX5hjcF94HSN/r18PzjpUsS5Bjvu9IpNBlNOXD
TkuEhm8ehbTQaKLboODVUAc8p6OtUHn8y1No6PMswA/SRAielInDUFS/bBwm
tmr8V+BSJbtVNMcxp++9FsqJ3ctU6n3i3oNYNnScFUmga7/+KPwajhbAhtud
Sj7HpHEb0Ri/w+vdbT/Qg/2+j/fux10x9FnGMyAblOdA/5yKl1Vay4Tz5A+q
zXKo1V5sTflPve7hDfgrETDDoMzzueItx+SFR2Pw8XR28iXip7pyIQzY1alw
2H0mDXqoiUOwxTEtgYVls8+grabJDdf2xkahvad6HP4DfGBGXA==
  "],
 Background->RGBColor[0.87, 0.94, 1]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Simplifier", "[", 
    RowBox[{"u_", ",", "Iint_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"testexpre", "=", 
       RowBox[{"Expand", "[", "Iint", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"testexpreres", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"nolog", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"fromwithlog", "=", "0"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         RowBox[{
         "to", " ", "take", " ", "care", " ", "of", " ", "the", " ", "single",
           " ", "term", " ", "case"}], "..."}], "a", " ", "weird", " ", 
        "code", " ", "but", " ", "can", " ", "be", " ", "understood", " ", 
        "once", " ", "one", " ", "goes", " ", "into", " ", "expression", " ", 
        RowBox[{"trees", "."}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"lengthexpre", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "testexpre", "]"}], "\[Equal]", "Times"}], ",", 
        RowBox[{"lengthexpre", "=", "1"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"lengthexpre", "\[NotEqual]", "1"}], ",", 
        RowBox[{"lengthexpre", "=", 
         RowBox[{"Length", "[", "testexpre", "]"}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", "lengthexpre", "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"termcounter", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", "lengthexpre"}], ",", 
        RowBox[{"i", "+=", "1"}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"termcounter", "+=", "1"}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"lengthexpre", ">", "1"}], ",", 
            RowBox[{"term", "=", 
             RowBox[{"testexpre", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", 
            RowBox[{"term", "=", "testexpre"}]}], "]"}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"templs", "=", 
           RowBox[{"Position", "[", 
            RowBox[{"term", ",", "Log"}], "]"}]}], ";", "\[IndentingNewLine]",
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", "  ", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "templs", "]"}], "\[Equal]", "0"}], "  ", 
            ",", "   ", 
            RowBox[{"{", " ", 
             RowBox[{
              RowBox[{"testexpreres", "+=", "term"}], ";", 
              RowBox[{"nolog", "+=", "term"}]}], "}"}], 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{
              "in", " ", "addition", " ", "collect", " ", "the", " ", "log"}],
               "-", 
              RowBox[{"less", " ", "terms"}]}], "*)"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"{", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
              "identify", " ", "whatever", " ", "coeffient", " ", "and", " ", 
               "log", " ", "you", " ", "have", " ", "you", " ", "have"}], 
              "*)"}], "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"numer", "=", 
               RowBox[{"Numerator", "[", "term", "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"denom", "=", 
               RowBox[{"Denominator", "[", "term", "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
               "check", " ", "no", " ", "log", " ", "in", " ", "denom"}], 
               "*)"}], "\[IndentingNewLine]", 
              RowBox[{"templs2", "=", 
               RowBox[{"Position", "[", 
                RowBox[{"denom", ",", "Log"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Length", "[", "templs2", "]"}], "\[GreaterEqual]", 
                 "1"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                  "Print", "[", 
                   "\"\<Error ! A log in the denom! Not yet ready to handle \
such cases\>\"", "]"}], ";", 
                  RowBox[{"Abort", "[", "]"}], ";"}], "}"}]}], "]"}], ";", 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"len", "=", 
               RowBox[{"Length", "[", "numer", "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"tempcoef", "=", 
               RowBox[{"1", "/", "denom"}]}], ";", "\[IndentingNewLine]", 
              "\[IndentingNewLine]", 
              RowBox[{"loglocationcounter", "=", "0"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"lengthnumer", "=", "0"}], ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Length", "[", "numer", "]"}], "\[Equal]", "1"}], 
                ",", 
                RowBox[{"lengthnumer", "=", "1"}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"lengthnumer", "==", "0"}], ",", 
                RowBox[{"lengthnumer", "=", 
                 RowBox[{"Length", "[", "numer", "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"ii", "=", "1"}], ",", 
                RowBox[{"ii", "\[LessEqual]", "lengthnumer"}], ",", 
                RowBox[{"ii", "+=", "1"}], ",", "\[IndentingNewLine]", 
                RowBox[{"{", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"lengthnumer", "\[Equal]", "1"}], ",", 
                    RowBox[{"tempele", "=", "numer"}], ",", 
                    RowBox[{"tempele", "=", 
                    RowBox[{"numer", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}]}]}], "]"}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"templs2", "=", 
                   RowBox[{"Position", "[", 
                    RowBox[{"tempele", ",", "Log"}], "]"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"(*", 
                   RowBox[{
                    RowBox[{"Print", "[", 
                    RowBox[{"tempele", ",", "\"\<  \>\"", ",", "templs2"}], 
                    "]"}], ";"}], "*)"}], "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "templs2", "]"}], "\[Equal]", 
                    "0"}], ",", 
                    RowBox[{"tempcoef", "*=", "tempele"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"loglocation", "=", "ii"}], ";", 
                    RowBox[{"loglocationcounter", "+=", "1"}], ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"loglocationcounter", ">", "1"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    "Print", "[", 
                    "\"\<Not ready to handle a product of logs! in the \
numer\>\"", "]"}], ";", 
                    RowBox[{"Print", "[", 
                    RowBox[{
                    "tempele", ",", "\"\<  \>\"", ",", "numer", ",", 
                    "\"\<   \>\"", ",", "denom"}], "]"}], ";", 
                    RowBox[{"Abort", "[", "]"}], ";"}], "}"}]}], "]"}], ";"}],
                     "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", "}"}]}], 
               "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"loglocationcounter", "\[LessEqual]", "0"}], " ", "||",
                  " ", 
                 RowBox[{"loglocationcounter", ">", 
                  RowBox[{"Length", "[", "numer", "]"}]}]}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Print", "[", 
                   RowBox[{
                   "\"\< numer=\>\"", ",", "numer", ",", "\"\<  denom=\>\"", 
                    ",", "denom", ",", "\"\< loglocationcounter=\>\"", ",", 
                    "loglocationcounter", ",", "\"\< length of numer=\>\"", 
                    ",", 
                    RowBox[{"Length", "[", "numer", "]"}], ",", 
                    "\"\<   either log not found or wrong position \
calculation!\>\""}], "]"}], ";", 
                  RowBox[{"Abort", "[", "]"}], ";"}], "}"}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"lengthnumer", "\[Equal]", "1"}], ",", 
                RowBox[{"templog", "=", "numer"}], ",", 
                RowBox[{"templog", "=", 
                 RowBox[{"numer", "[", 
                  RowBox[{"[", "loglocation", "]"}], "]"}]}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
               "take", " ", "out", " ", "the", " ", "argument", " ", "from", 
                " ", "the", " ", "log", " ", "and", " ", "manipulate"}], 
               "*)"}], "\[IndentingNewLine]", 
              RowBox[{"temparg", "=", 
               RowBox[{"Extract", "[", 
                RowBox[{"templog", ",", "1"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"temparg", "=", 
               RowBox[{"Together", "[", "temparg", "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"tempargnumer", "=", 
               RowBox[{"Numerator", "[", "temparg", "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"tempargdenom", "=", 
               RowBox[{"Denominator", "[", "temparg", "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{"Print", "[", "temparg", "]"}], ";"}], "*)"}], 
              "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
               "convert", " ", "numerator", " ", "and", " ", "denominator", 
                " ", "into", " ", "the", " ", "three", " ", "chosen", " ", 
                RowBox[{"forms", "!"}]}], "*)"}], "\[IndentingNewLine]", 
              RowBox[{"testargnumer1", "=", 
               RowBox[{"Simplify", "[", 
                RowBox[{"tempargnumer", "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[ImaginaryI]", " ", "2", " ", "u"}], " ", "+", 
                   " ", "1"}], ")"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"testargnumer2", "=", 
               RowBox[{"Simplify", "[", 
                RowBox[{"tempargnumer", "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[ImaginaryI]", " ", "2", " ", "u"}], " ", "-", 
                   "1"}], ")"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"testargnumer3", "=", 
               RowBox[{"Simplify", "[", 
                RowBox[{"tempargnumer", "/", 
                 RowBox[{"(", "u", ")"}]}], "]"}]}], ";", 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"testargdenom1", "=", 
               RowBox[{"Simplify", "[", 
                RowBox[{"tempargdenom", "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[ImaginaryI]", " ", "2", " ", "u"}], " ", "+", 
                   " ", "1"}], ")"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"testargdenom2", "=", 
               RowBox[{"Simplify", "[", 
                RowBox[{"tempargdenom", "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[ImaginaryI]", " ", "2", " ", "u"}], " ", "-", 
                   "1"}], ")"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"testargdenom3", "=", 
               RowBox[{"Simplify", "[", 
                RowBox[{"tempargdenom", "/", 
                 RowBox[{"(", "u", ")"}]}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{"Print", "[", 
                 RowBox[{
                 "term", ",", "\"\<  \>\"", ",", "i", ",", "\"\<  \>\"", " ", 
                  ",", "tempcoef", ",", "\"\<  \>\"", ",", "templog", ",", 
                  "\"\<  \>\"", ",", "temparg", ",", "\"\<  \>\"", ",", 
                  "tempargnumer", ",", "\"\<  \>\"", ",", "tempargdenom"}], 
                 "]"}], ";"}], "*)"}], "\[IndentingNewLine]", 
              "\[IndentingNewLine]", 
              RowBox[{"Clear", "[", 
               RowBox[{"logfromnumer", " ", ",", "logfromdenom"}], "]"}], ";",
               " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"NumberQ", "[", "testargnumer1", "]"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"{", "\[IndentingNewLine]", 
                 RowBox[{"(*", 
                  RowBox[{
                   RowBox[{"Print", "[", "\"\<enters here n1?\>\"", "]"}], 
                   ";"}], "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Im", "[", "testargnumer1", "]"}], "\[Equal]", 
                    "0"}], " ", "&&", " ", 
                    RowBox[{"testargnumer1", "<", "0"}]}], ",", 
                    RowBox[{"logfromnumer", "=", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"Log", "[", "testargnumer1", "]"}]}], "+", 
                    RowBox[{"Log", "[", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "2", " ", "u"}], " ", "+", 
                    " ", "1"}], "]"}]}]}]}], "]"}], ";", " ", 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Im", "[", "testargnumer1", "]"}], "\[Equal]", 
                    "0"}], " ", "&&", " ", 
                    RowBox[{"testargnumer1", ">", "0"}]}], ",", 
                    RowBox[{"logfromnumer", "=", "   ", 
                    RowBox[{
                    RowBox[{"Log", "[", "testargnumer1", "]"}], "+", 
                    RowBox[{"Log", "[", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "2", " ", "u"}], " ", "+", 
                    " ", "1"}], "]"}]}]}]}], "]"}], ";", " ", 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Im", "[", "testargnumer1", "]"}], "\[NotEqual]", 
                    "0"}], " ", ",", 
                    RowBox[{"logfromnumer", "=", 
                    RowBox[{
                    RowBox[{"Log", "[", "testargnumer1", "]"}], "+", 
                    RowBox[{"Log", "[", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "2", " ", "u"}], " ", "+", 
                    " ", "1"}], "]"}]}]}]}], "]"}], ";"}], " ", 
                 "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
                RowBox[{"{", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"NumberQ", "[", "testargnumer2", "]"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"{", "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{"Print", "[", "\"\<enters here n2?\>\"", "]"}], 
                    ";"}], "*)"}], "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Im", "[", "testargnumer2", "]"}], "\[Equal]", 
                    "0"}], " ", "&&", " ", 
                    RowBox[{"testargnumer2", "<", "0"}]}], ",", 
                    RowBox[{"logfromnumer", "=", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"Log", "[", "testargnumer2", "]"}]}], "+", 
                    RowBox[{"Log", "[", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "2", " ", "u"}], " ", "-", 
                    " ", "1"}], "]"}]}]}]}], "]"}], ";", " ", 
                    "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Im", "[", "testargnumer2", "]"}], "\[Equal]", 
                    "0"}], " ", "&&", " ", 
                    RowBox[{"testargnumer2", ">", "0"}]}], ",", 
                    RowBox[{"logfromnumer", "=", "  ", 
                    RowBox[{
                    RowBox[{"Log", "[", "testargnumer2", "]"}], "+", 
                    RowBox[{"Log", "[", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "2", " ", "u"}], " ", "-", 
                    " ", "1"}], "]"}]}]}]}], "]"}], ";", " ", 
                    "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Im", "[", "testargnumer2", "]"}], "\[NotEqual]", 
                    "0"}], " ", ",", 
                    RowBox[{"logfromnumer", "=", 
                    RowBox[{
                    RowBox[{"Log", "[", "testargnumer2", "]"}], "+", 
                    RowBox[{"Log", "[", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "2", " ", "u"}], " ", "-", 
                    " ", "1"}], "]"}]}]}]}], "]"}], ";"}], " ", 
                    "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"{", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"NumberQ", "[", "testargnumer3", "]"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"{", "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{"Print", "[", "\"\<enters here n3?\>\"", "]"}], 
                    ";"}], "*)"}], "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Im", "[", "testargnumer3", "]"}], "\[Equal]", 
                    "0"}], " ", "&&", " ", 
                    RowBox[{"testargnumer3", "<", "0"}]}], ",", 
                    RowBox[{"logfromnumer", "=", "   ", 
                    RowBox[{
                    RowBox[{"Log", "[", "testargnumer3", "]"}], "+", 
                    RowBox[{"Log", "[", "u", "]"}]}]}]}], "]"}], ";", " ", 
                    "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Im", "[", "testargnumer3", "]"}], "\[Equal]", 
                    "0"}], " ", "&&", " ", 
                    RowBox[{"testargnumer3", ">", "0"}]}], ",", 
                    RowBox[{"logfromnumer", "=", "   ", 
                    RowBox[{
                    RowBox[{"Log", "[", "testargnumer3", "]"}], "+", 
                    RowBox[{"Log", "[", "u", "]"}]}]}]}], "]"}], ";", " ", 
                    "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Im", "[", "testargnumer3", "]"}], "\[NotEqual]", 
                    "0"}], " ", ",", 
                    RowBox[{"logfromnumer", "=", 
                    RowBox[{
                    RowBox[{"Log", "[", "testargnumer3", "]"}], "+", 
                    RowBox[{"Log", "[", "u", "]"}]}]}]}], "]"}], ";"}], " ", 
                    "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"{", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"NumberQ", "[", "tempargnumer", "]"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"{", "\[IndentingNewLine]", 
                    RowBox[{"logfromnumer", "=", 
                    RowBox[{"Log", "[", "tempargnumer", "]"}]}], 
                    "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"{", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    "Print", "[", "\"\<unexpected error in the numerator\>\"",
                     "]"}], ";", 
                    RowBox[{"Print", "[", 
                    RowBox[{
                    "\"\<The log expression reads=\>\"", ",", "templog", ",", 
                    "\"\< the argument being looked at =\>\"", ",", "temparg",
                     ",", " ", "\"\<  and the numer of the arg =\>\"", ",", 
                    "tempargnumer"}], "]"}], ";", 
                    RowBox[{"Abort", "[", "]"}], ";"}], "\[IndentingNewLine]",
                     "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", "}"}]}], 
                    "]"}], ";"}], "\[IndentingNewLine]", "}"}]}], "]"}], 
                  ";"}], "\[IndentingNewLine]", "}"}]}], "]"}], ";", 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"NumberQ", "[", "testargdenom1", "]"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"{", "\[IndentingNewLine]", 
                 RowBox[{"(*", 
                  RowBox[{
                   RowBox[{"Print", "[", "\"\<enters here d1?\>\"", "]"}], 
                   ";"}], "*)"}], "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Im", "[", "testargdenom1", "]"}], "\[Equal]", 
                    "0"}], "&&", 
                    RowBox[{"testargdenom1", "<", "0"}]}], ",", 
                    RowBox[{"logfromdenom", "=", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"Log", "[", "testargdenom1", "]"}]}], "+", 
                    RowBox[{"Log", "[", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "2", " ", "u"}], "+", "1"}],
                     "]"}]}]}]}], "]"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Im", "[", "testargdenom1", "]"}], "\[Equal]", 
                    "0"}], "&&", 
                    RowBox[{"testargdenom1", ">", "0"}]}], ",", 
                    RowBox[{"logfromdenom", "=", "   ", 
                    RowBox[{
                    RowBox[{"Log", "[", "testargdenom1", "]"}], "+", 
                    RowBox[{"Log", "[", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "2", " ", "u"}], "+", "1"}],
                     "]"}]}]}]}], "]"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Im", "[", "testargdenom1", "]"}], "\[NotEqual]", 
                    " ", "0"}], ",", 
                    RowBox[{"logfromdenom", "=", 
                    RowBox[{
                    RowBox[{"Log", "[", "testargdenom1", "]"}], "+", 
                    RowBox[{"Log", "[", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "2", " ", "u"}], "+", "1"}],
                     "]"}]}]}]}], "]"}], ";"}], "\[IndentingNewLine]", "}"}], 
                ",", "\[IndentingNewLine]", 
                RowBox[{"{", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"NumberQ", "[", "testargdenom2", "]"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"{", "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{"Print", "[", "\"\<enters here d2?\>\"", "]"}], 
                    ";"}], "*)"}], "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Im", "[", "testargdenom2", "]"}], "\[Equal]", 
                    "0"}], "&&", 
                    RowBox[{"testargdenom2", "<", "0"}]}], ",", 
                    RowBox[{"logfromdenom", "=", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"Log", "[", "testargdenom2", "]"}]}], "+", 
                    RowBox[{"Log", "[", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "2", " ", "u"}], "-", "1"}],
                     "]"}]}]}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Im", "[", "testargdenom2", "]"}], "\[Equal]", 
                    "0"}], "&&", 
                    RowBox[{"testargdenom2", ">", "0"}]}], ",", 
                    RowBox[{"logfromdenom", "=", "   ", 
                    RowBox[{
                    RowBox[{"Log", "[", "testargdenom2", "]"}], "+", 
                    RowBox[{"Log", "[", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "2", " ", "u"}], "-", "1"}],
                     "]"}]}]}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Im", "[", "testargdenom2", "]"}], "\[NotEqual]", 
                    " ", "0"}], ",", 
                    RowBox[{"logfromdenom", "=", 
                    RowBox[{
                    RowBox[{"Log", "[", "testargdenom2", "]"}], "+", 
                    RowBox[{"Log", "[", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "2", " ", "u"}], "-", "1"}],
                     "]"}]}]}]}], "]"}], ";"}], "\[IndentingNewLine]", "}"}], 
                    ",", "\[IndentingNewLine]", 
                    RowBox[{"{", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"NumberQ", "[", "testargdenom3", "]"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"{", "\[IndentingNewLine]", 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{"Print", "[", "\"\<enters here d3?\>\"", "]"}], 
                    ";"}], "*)"}], "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Im", "[", "testargdenom3", "]"}], "\[Equal]", 
                    "0"}], "&&", 
                    RowBox[{"testargdenom3", "<", "0"}]}], ",", 
                    RowBox[{"logfromdenom", "=", "   ", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"Log", "[", "testargdenom3", "]"}]}], "+", 
                    RowBox[{"Log", "[", "u", "]"}]}]}]}], "]"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Im", "[", "testargdenom3", "]"}], "\[Equal]", 
                    "0"}], "&&", 
                    RowBox[{"testargdenom3", ">", "0"}]}], ",", 
                    RowBox[{"logfromdenom", "=", "   ", 
                    RowBox[{
                    RowBox[{"Log", "[", "testargdenom3", "]"}], "+", 
                    RowBox[{"Log", "[", "u", "]"}]}]}]}], "]"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Im", "[", "testargdenom3", "]"}], "\[NotEqual]", 
                    "0"}], ",", 
                    RowBox[{"logfromdenom", "=", 
                    RowBox[{
                    RowBox[{"Log", "[", "testargdenom3", "]"}], "+", 
                    RowBox[{"Log", "[", "u", "]"}]}]}]}], "]"}], ";"}], 
                    "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"{", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"NumberQ", "[", "tempargdenom", "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"logfromdenom", "=", 
                    RowBox[{"Log", "[", "tempargdenom", "]"}]}], 
                    "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"{", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    "Print", "[", 
                    "\"\<unexpected error in the denominator\>\"", "]"}], ";",
                     "\[IndentingNewLine]", 
                    RowBox[{"Print", "[", 
                    RowBox[{
                    "\"\<The log expression reads=\>\"", ",", "templog", ",", 
                    "\"\< the argument being looked at =\>\"", ",", "temparg",
                     ",", "\"\<  and the denom of the arg =\>\"", ",", 
                    "tempargdenom"}], "]"}], ";", 
                    RowBox[{"Abort", "[", "]"}], ";"}], "\[IndentingNewLine]",
                     "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", "}"}]}], 
                    "]"}], ";"}], "\[IndentingNewLine]", "}"}]}], "]"}], 
                  ";"}], "\[IndentingNewLine]", "}"}]}], "]"}], ";", 
              "\[IndentingNewLine]", "\n", "                 ", 
              RowBox[{"tempconstructed", "=", 
               RowBox[{"tempcoef", "*", 
                RowBox[{"(", 
                 RowBox[{"logfromnumer", " ", "-", "logfromdenom"}], 
                 ")"}]}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"fromwithlog", "+=", "tempconstructed"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"testexpreres", "+=", "tempconstructed"}], ";"}], 
             "\[IndentingNewLine]", "}"}]}], "]"}]}], "  ", "}"}]}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"testexpreres", "=", 
       RowBox[{"Expand", "[", "testexpreres", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"coef1", "=", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"testexpreres", ",", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "2", " ", "u"}], "+", "1"}], "]"}]}],
         "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"coef2", "=", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"testexpreres", ",", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "2", " ", "u"}], "-", "1"}], "]"}]}],
         "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"coef3", "=", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"testexpreres", ",", 
         RowBox[{"Log", "[", "u", "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"remainingpiece", "=", 
       RowBox[{"testexpreres", "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"coef1", "*", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"\[ImaginaryI]", " ", "2", " ", "u"}], "+", "1"}], 
            "]"}]}], " ", "+", " ", 
          RowBox[{"coef2", "*", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"\[ImaginaryI]", " ", "2", " ", "u"}], "-", "1"}], 
            "]"}]}], " ", "+", " ", 
          RowBox[{"coef3", "*", 
           RowBox[{"Log", "[", "u", "]"}]}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"testexpresimplified", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"testexpresimplified", "+=", 
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"(", 
         RowBox[{"coef1", "  ", "+", " ", "coef2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"u", "^", "2"}]}], " ", "+", " ", "1"}], "]"}], " ", "+",
           " ", 
          RowBox[{"\[ImaginaryI]", " ", "Pi"}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"testexpresimplified", "+=", 
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"(", 
         RowBox[{"coef1", "  ", "-", " ", "coef2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", "  ", "2", " ", 
           RowBox[{"ArcTan", "[", 
            RowBox[{"2", " ", "u"}], "]"}]}], " ", "-", " ", 
          RowBox[{"\[ImaginaryI]", " ", "Pi"}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"testexpresimplified", "+=", 
       RowBox[{"coef3", " ", 
        RowBox[{"(", 
         RowBox[{"Log", "[", "u", "]"}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"testexpresimplified", "+=", "remainingpiece"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"testexpresimplified", "=", 
       RowBox[{"Simplify", "[", "testexpresimplified", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "testexpresimplified", "]"}], ";"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.4532462475798426`*^9, 3.453246316095625*^9}, 
   3.4532463569487853`*^9, {3.4532464128991733`*^9, 3.4532464776637745`*^9}, {
   3.453246541271363*^9, 3.4532465912041006`*^9}, {3.453246663344795*^9, 
   3.4532466984774384`*^9}, {3.4532467380641756`*^9, 3.453246747925696*^9}, {
   3.453246845790737*^9, 3.4532469472971945`*^9}, {3.4532469846021852`*^9, 
   3.4532470476158943`*^9}, {3.453247106831902*^9, 3.4532471079571466`*^9}, {
   3.4532471432617025`*^9, 3.4532471451058536`*^9}, {3.4532478735455775`*^9, 
   3.4532479246973305`*^9}, {3.4532487102901134`*^9, 3.453248725183979*^9}, {
   3.453248783915506*^9, 3.4532488120153694`*^9}, {3.4532489753790345`*^9, 
   3.453249211836726*^9}, {3.4532492768352423`*^9, 3.453249369417884*^9}, {
   3.45324940451927*^9, 3.45324958063571*^9}, {3.4532496245983987`*^9, 
   3.4532496763127747`*^9}, {3.4532497813825073`*^9, 
   3.4532497874463267`*^9}, {3.4532498453182917`*^9, 
   3.4532498781848173`*^9}, {3.453249921397343*^9, 3.453249943450406*^9}, {
   3.453250020915164*^9, 3.453250062476663*^9}, {3.4532500969262853`*^9, 
   3.4532500992239685`*^9}, {3.453250309369706*^9, 3.453250313636478*^9}, {
   3.4532503639468727`*^9, 3.45325037962296*^9}, {3.4532504818379283`*^9, 
   3.453250493700491*^9}, {3.4532506057751656`*^9, 3.4532506303122244`*^9}, {
   3.4532507808947487`*^9, 3.4532508674460535`*^9}, {3.453251012744218*^9, 
   3.453251060176715*^9}, {3.453251123675311*^9, 3.453251160855337*^9}, {
   3.4532511925341034`*^9, 3.45325140745586*^9}, {3.4532515467049046`*^9, 
   3.4532516384123554`*^9}, {3.453251690314272*^9, 3.4532517000195084`*^9}, {
   3.4532517657369304`*^9, 3.4532518741198845`*^9}, {3.4532519298038735`*^9, 
   3.4532519792677593`*^9}, 3.45325265841551*^9, {3.4532530332470555`*^9, 
   3.453253067692049*^9}, {3.453253244464882*^9, 3.4532532626875963`*^9}, {
   3.4532533731803837`*^9, 3.453253461433959*^9}, 3.453253591352848*^9, {
   3.4532536977197385`*^9, 3.453253739932047*^9}, {3.453253771907753*^9, 
   3.4532537873798695`*^9}, {3.453253819324319*^9, 3.4532538243879204`*^9}, {
   3.453255499627373*^9, 3.4532555147869215`*^9}, {3.4532555721900344`*^9, 
   3.4532555964453115`*^9}, {3.4532556452684326`*^9, 3.453255907122275*^9}, {
   3.453256007425346*^9, 3.453256014098673*^9}, {3.4532560501065063`*^9, 
   3.4532561532539463`*^9}, {3.453256244851999*^9, 3.453256266262907*^9}, {
   3.453256337684695*^9, 3.453256348874629*^9}, {3.4532564862638936`*^9, 
   3.4532565519031734`*^9}, {3.4532566237313004`*^9, 
   3.4532566543785925`*^9}, {3.4532567438199253`*^9, 3.453256757541661*^9}, {
   3.453256824368699*^9, 3.4532568641586056`*^9}, {3.453259759274783*^9, 
   3.4532599238262067`*^9}, {3.4532609004449224`*^9, 3.453260986791833*^9}, {
   3.4532610336770325`*^9, 3.4532610474300246`*^9}, {3.4532610907519493`*^9, 
   3.4532611439197664`*^9}, {3.4532611741138353`*^9, 3.45326118266257*^9}, {
   3.4532613911297975`*^9, 3.4532614086336055`*^9}, {3.453261605066965*^9, 
   3.4532616090678353`*^9}, {3.453261656453144*^9, 3.4532616804271097`*^9}, {
   3.4532617206702394`*^9, 3.45326173434509*^9}, {3.453261804829174*^9, 
   3.4532618089707*^9}, {3.4532618443533974`*^9, 3.4532618541992893`*^9}, {
   3.4533003240229745`*^9, 3.453300328727002*^9}, {3.4533003830811863`*^9, 
   3.4533003867693944`*^9}, {3.4533004206977825`*^9, 3.453300563239234*^9}, {
   3.4533019983966055`*^9, 3.453302007164194*^9}, {3.453302054799862*^9, 
   3.453302066302438*^9}, {3.453302248043868*^9, 3.453302254998417*^9}, {
   3.4533023120413475`*^9, 3.4533023588165493`*^9}, {3.4533024344882936`*^9, 
   3.453302568002573*^9}, {3.453302611483286*^9, 3.4533026149529905`*^9}, {
   3.4533033995757866`*^9, 3.453303399872724*^9}, {3.4533034658397784`*^9, 
   3.4533035022068324`*^9}, {3.4533038340247297`*^9, 3.453304064515273*^9}, {
   3.4533041041960344`*^9, 3.4533041093378105`*^9}, {3.453304142939086*^9, 
   3.4533041769466286`*^9}, {3.4533042870011168`*^9, 3.453304296065531*^9}, {
   3.453304485074191*^9, 3.453304486511995*^9}, {3.453304578781478*^9, 
   3.453304595005*^9}, {3.453304650334138*^9, 3.453304765837621*^9}, {
   3.4533048038646812`*^9, 3.453304817259334*^9}, {3.4533048781370153`*^9, 
   3.4533048783089423`*^9}, {3.4533049545463295`*^9, 3.453305024516467*^9}, {
   3.453305266245464*^9, 3.4533052922512875`*^9}, {3.453305357562789*^9, 
   3.4533053918517184`*^9}, {3.4533054239995427`*^9, 3.453305437893279*^9}, {
   3.453305526584423*^9, 3.4533055835026917`*^9}, {3.4533056379837923`*^9, 
   3.4533056656471224`*^9}, {3.4533057972589316`*^9, 3.453305823656313*^9}, {
   3.4533060673701963`*^9, 3.453306204572798*^9}, {3.4533062782607975`*^9, 
   3.4533063066576004`*^9}, {3.453306371062237*^9, 3.4533064049602365`*^9}, 
   3.453306865536765*^9, {3.4533071390996447`*^9, 3.4533071957217*^9}, {
   3.4533072905394144`*^9, 3.4533073377528105`*^9}, {3.4533077709861374`*^9, 
   3.4533078049776897`*^9}, {3.453307846502083*^9, 3.4533079222993383`*^9}, {
   3.453308041637037*^9, 3.4533083073181367`*^9}, {3.453308565122574*^9, 
   3.4533085837515073`*^9}, {3.4533086797721567`*^9, 3.453308680194172*^9}, {
   3.4533089638666716`*^9, 3.453308969602955*^9}, {3.453309335994561*^9, 
   3.4533093362446184`*^9}, {3.45330939874339*^9, 3.4533094032444267`*^9}, 
   3.4533094366896305`*^9, {3.453309874694869*^9, 3.453309876070177*^9}, {
   3.453309953805845*^9, 3.453309954571636*^9}, {3.453310341796503*^9, 
   3.4533103428123493`*^9}, {3.45346493271875*^9, 3.453464934109375*^9}, {
   3.4534650660821466`*^9, 3.4534650724314127`*^9}, {3.453465156853135*^9, 
   3.4534654522608447`*^9}, 3.453465505993232*^9, {3.4534655898730817`*^9, 
   3.4534657168373528`*^9}, {3.4534657833334293`*^9, 3.4534658310673246`*^9}, 
   3.4625476270712852`*^9, {3.462547675082345*^9, 3.4625476754730597`*^9}, {
   3.4625479639468193`*^9, 3.462547964149993*^9}, {3.4625480000334883`*^9, 
   3.462548050686105*^9}, {3.4625481133103056`*^9, 3.462548113716652*^9}, {
   3.46254817949785*^9, 3.462548342130102*^9}, {3.4625485076380353`*^9, 
   3.4625485149835243`*^9}, {3.4625486221338916`*^9, 
   3.4625486287604604`*^9}, {3.4625486845047216`*^9, 3.462548687333136*^9}, {
   3.462548906589961*^9, 3.462548908418273*^9}}]
},
WindowSize->{1264, 679},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"7.0 for Microsoft Windows (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 730, 21, 84, "Text"],
Cell[1278, 43, 1787, 51, 154, "Text"],
Cell[3068, 96, 5651, 121, 702, "Text"],
Cell[8722, 219, 1952, 39, 246, "Text"],
Cell[10677, 260, 122, 2, 31, "Input"],
Cell[10802, 264, 424, 11, 140, "Input"],
Cell[11229, 277, 1018, 22, 67, "Text"],
Cell[12250, 301, 25533, 538, 2226, "Input"],
Cell[37786, 841, 508, 13, 209, "Input"],
Cell[38297, 856, 1966, 35, 247, "Text"],
Cell[40266, 893, 7050, 131, 552, "Input"],
Cell[47319, 1026, 503, 13, 209, "Input"],
Cell[47825, 1041, 1472, 28, 193, "Text"],
Cell[49300, 1071, 41019, 822, 3132, "Input"]
}
]
*)

(* End of internal cache information *)


==> test-SymbBesselJInteg.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     11589,        343]
NotebookOptionsPosition[     10196,        292]
NotebookOutlinePosition[     10712,        314]
CellTagsIndexPosition[     10627,        309]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{
  "SetDirectory", "[", 
   "\"\<C:\\\\Documents and Settings\\\\gebremar\\\\Desktop\>\"", "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.4628900570458508`*^9, 3.4628900724081745`*^9}}],

Cell[BoxData[
 RowBox[{"Needs", "[", "\"\<SymbBesselJInteg`\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.4628900746429787`*^9, 3.4628900886925507`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "SymbBesselJInteg`*"}]], "Input",
 CellChangeTimes->{{3.4628900909273543`*^9, 3.4628900946311903`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 DynamicModuleBox[{Typeset`open$$ = True}, 
  PaneSelectorBox[{False->
   RowBox[{
    OpenerBox[Dynamic[Typeset`open$$],
     ImageSize->Small], 
    StyleBox["SymbBesselJInteg`", "InfoHeading"]}], True->GridBox[{
     {
      RowBox[{
       OpenerBox[Dynamic[Typeset`open$$],
        ImageSize->Small], 
       StyleBox["SymbBesselJInteg`", "InfoHeading"]}]},
     {GridBox[{
        {
         ButtonBox["CheckAnalyNumer",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3462875694-3029937", {"CheckAnalyNumer", "SymbBesselJInteg`"}},
          ButtonNote->"SymbBesselJInteg`"], 
         ButtonBox["ParseCalcIInt",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3462875694-3029937", {"ParseCalcIInt", "SymbBesselJInteg`"}},
          ButtonNote->"SymbBesselJInteg`"], 
         ButtonBox["Simplifier",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3462875694-3029937", {"Simplifier", "SymbBesselJInteg`"}},
          ButtonNote->"SymbBesselJInteg`"]}
       },
       DefaultBaseStyle->"InfoGrid",
       GridBoxItemSize->{"Columns" -> {{
            Scaled[0.31666666666666665`]}}}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}}]}, 
   Dynamic[Typeset`open$$],
   ImageSize->Automatic]]], "Print", "InfoCell",
 CellChangeTimes->{3.4628900950218906`*^9}],

Cell[BoxData[
 StyleBox["\<\"ParseCalcIInt[u,n,\[Mu], \[Upsilon]]- returns the unsimplified \
integral. The meaning of the variables is as follows\\nu - the basic variable \
of the number. It should not be a number. Use Clear[u] before calling this \
function. The actual symbol can be\\n\tgiven any name as long as it is \
cleared.\\nn - the power of the polynomial prefactor.\\n\[Mu], \[Upsilon] - \
the orders of the two spherical bessel functions.\\n.\"\>", "MSG"]], "Print", \
"PrintUsage",
 CellTags->"Info3462875694-3029937"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "u", " ", ",", " ", "n", ",", " ", "\[Mu]", ",", " ", "\[Upsilon]", ",", 
    " ", "uList", ",", " ", "Iint"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", " ", "=", " ", 
   RowBox[{"-", "3"}]}], ";", 
  RowBox[{"\[Mu]", "=", "3"}], ";", 
  RowBox[{"\[Upsilon]", "=", " ", "3"}], ";", 
  RowBox[{"uList", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"0.5", ",", " ", "0.6", ",", " ", "0.7", ",", " ", "3.0"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Iint", "=", 
   RowBox[{"ParseCalcIInt", "[", 
    RowBox[{"u", ",", "n", ",", "\[Mu]", ",", " ", "\[Upsilon]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<The most simplified expre...\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"SimplifiedIint", " ", "=", " ", 
  RowBox[{"Simplifier", "[", 
   RowBox[{"u", ",", "Iint"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<The test result reads ...\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"testres", " ", "=", " ", 
  RowBox[{"CheckAnalyNumer", "[", 
   RowBox[{"u", ",", 
    RowBox[{"-", "3"}], ",", "3", ",", "3", ",", "uList", ",", "Iint"}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.4628901024451904`*^9, 3.4628902036664686`*^9}, {
   3.462890235421955*^9, 3.4628903150812836`*^9}, {3.4628903535459757`*^9, 
   3.4628903844927816`*^9}, 3.462890424035922*^9, {3.4628904862108693`*^9, 
   3.462890486992354*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"----started integ\"\>", "\[InvisibleSpace]", "\<\"  n=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"-", "3"}], "\[InvisibleSpace]", "\<\" \[Mu]=  \"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "\<\" \[Upsilon]= \"\>", 
   "\[InvisibleSpace]", "3"}],
  SequenceForm[
  "----started integ", "  n=", -3, " \[Mu]=  ", 3, " \[Upsilon]= ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.4628903862276783`*^9, 3.4628904270993433`*^9, 
  3.4628904879145064`*^9}],

Cell[BoxData["\<\"passed check1\"\>"], "Print",
 CellChangeTimes->{3.4628903862276783`*^9, 3.4628904270993433`*^9, 
  3.4628905043725805`*^9}],

Cell[BoxData["\<\"passed check2\"\>"], "Print",
 CellChangeTimes->{3.4628903862276783`*^9, 3.4628904270993433`*^9, 
  3.4628905043725805`*^9}],

Cell[BoxData["\<\"passed check3\"\>"], "Print",
 CellChangeTimes->{3.4628903862276783`*^9, 3.4628904270993433`*^9, 
  3.462890506623257*^9}],

Cell[BoxData["\<\"passed check4\"\>"], "Print",
 CellChangeTimes->{3.4628903862276783`*^9, 3.4628904270993433`*^9, 
  3.462890506623257*^9}],

Cell[BoxData["\<\"passed check5\"\>"], "Print",
 CellChangeTimes->{3.4628903862276783`*^9, 3.4628904270993433`*^9, 
  3.462890506623257*^9}],

Cell[BoxData["\<\"passed check6\"\>"], "Print",
 CellChangeTimes->{3.4628903862276783`*^9, 3.4628904270993433`*^9, 
  3.462890506623257*^9}],

Cell[BoxData["\<\"passed check7\"\>"], "Print",
 CellChangeTimes->{3.4628903862276783`*^9, 3.4628904270993433`*^9, 
  3.462890506623257*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"---Stage 1- Finished Calculation of Iint - not simplified \
yet!...The input values for the variables are\"\>", 
   "\[InvisibleSpace]", "\<\"  n=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "3"}], "\[InvisibleSpace]", "\<\" \[Mu]=  \"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "\<\" \[Upsilon]= \"\>", 
   "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" and the used time=\"\>", "\[InvisibleSpace]", 
   "18.531000000000002`"}],
  SequenceForm[
  "---Stage 1- Finished Calculation of Iint - not simplified yet!...The input \
values for the variables are", "  n=", -3, " \[Mu]=  ", 3, " \[Upsilon]= ", 3,
    " and the used time=", 18.531000000000002`],
  Editable->False]], "Print",
 CellChangeTimes->{3.4628903862276783`*^9, 3.4628904270993433`*^9, 
  3.462890506623257*^9}],

Cell[BoxData["\<\"The most simplified expre...\"\>"], "Print",
 CellChangeTimes->{3.4628903862276783`*^9, 3.4628904270993433`*^9, 
  3.462890506623257*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"967680", " ", 
    SuperscriptBox["u", "10"]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"4", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "15"}], "-", 
       RowBox[{"240", " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"1556", " ", 
        SuperscriptBox["u", "4"]}], "+", 
       RowBox[{"4272", " ", 
        SuperscriptBox["u", "6"]}], "+", 
       RowBox[{"672", " ", 
        SuperscriptBox["u", "8"]}]}], ")"}]}], "-", 
    RowBox[{"1536", " ", 
     SuperscriptBox["u", "7"], " ", 
     RowBox[{"(", 
      RowBox[{"15", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}], " ", 
     RowBox[{"ArcTan", "[", 
      RowBox[{"2", " ", "u"}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"90", " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"672", " ", 
        SuperscriptBox["u", "4"]}], "+", 
       RowBox[{"3360", " ", 
        SuperscriptBox["u", "6"]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["u", "2"]}]}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.4628904135952826`*^9, 3.46289044552676*^9, 
  3.4628905067170353`*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"The test result reads ...\"\>"], "Print",
 CellChangeTimes->{3.4628903862276783`*^9, 3.4628904270993433`*^9, 
  3.4628905067170353`*^9}],

Cell[BoxData["\<\"----finished checking integ ...result returned in the list \
of lists\"\>"], "Print",
 CellChangeTimes->{3.4628903862276783`*^9, 3.4628904270993433`*^9, 
  3.46289050699837*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.5`", ",", "0.000021609219714391337`", ",", "0.`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.6`", ",", "0.0000383238554002574`", ",", 
       RowBox[{"-", "5.551115123125783`*^-17"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7`", ",", "0.00006030097729445294`", ",", 
       RowBox[{"-", "1.3877787807814457`*^-17"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", "0.0009194596350426644`", ",", "0.`"}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.5`", ",", "0.000021609219714188144`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6`", ",", "0.000038323855400295246`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7`", ",", "0.0000603009772944793`", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", "0.0009194596350271673`", ",", "0"}], "}"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.4628904135952826`*^9, 3.46289044552676*^9, 
  3.46289050699837*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.4628903464500914`*^9, 3.462890351342188*^9}}]
},
WindowSize->{616, 537},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"7.0 for Microsoft Windows (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "Info3462875694-3029937"->{
  Cell[2542, 82, 532, 8, 143, "Print",
   CellTags->"Info3462875694-3029937"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"Info3462875694-3029937", 10524, 303}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 221, 6, 31, "Input"],
Cell[769, 28, 152, 2, 31, "Input"],
Cell[CellGroupData[{
Cell[946, 34, 131, 2, 31, "Input"],
Cell[CellGroupData[{
Cell[1102, 40, 1437, 40, 53, "Print"],
Cell[2542, 82, 532, 8, 143, "Print",
 CellTags->"Info3462875694-3029937"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[3123, 96, 1544, 37, 172, "Input"],
Cell[CellGroupData[{
Cell[4692, 137, 521, 11, 23, "Print"],
Cell[5216, 150, 142, 2, 23, "Print"],
Cell[5361, 154, 142, 2, 23, "Print"],
Cell[5506, 158, 140, 2, 23, "Print"],
Cell[5649, 162, 140, 2, 23, "Print"],
Cell[5792, 166, 140, 2, 23, "Print"],
Cell[5935, 170, 140, 2, 23, "Print"],
Cell[6078, 174, 140, 2, 23, "Print"],
Cell[6221, 178, 847, 16, 62, "Print"],
Cell[7071, 196, 155, 2, 23, "Print"]
}, Open  ]],
Cell[7241, 201, 1338, 42, 71, "Output"],
Cell[CellGroupData[{
Cell[8604, 247, 154, 2, 23, "Print"],
Cell[8761, 251, 195, 3, 23, "Print"]
}, Open  ]],
Cell[8971, 257, 1112, 29, 95, "Output"]
}, Open  ]],
Cell[10098, 289, 94, 1, 31, "Input"]
}
]
*)

(* End of internal cache information *)

